Developing a Non-Newtonian Fluid Model for Dust, for Application to Astrophysical Flows

In the astrophysics community it is common practice to model collisionless dust, entrained in a gas flow, as a pressureless fluid. However a pressureless fluid is fundamentally different from a collisionless fluid - the latter of which generically possess a non-zero anisotropic pressure or stress tensor. In this paper we derive a fluid model for collisionless dust, entrained in a turbulent gas, starting from the equations describing the motion of individual dust grains. We adopt a covariant formulation of our model to allow for the geometry and coordinate systems prevalent in astrophysics, and provide a closure valid for the accretion disc context. We show that the continuum mechanics properties of a dust fluid corresponds to a higher-dimensional anisotropic Maxwell fluid, after the extra dimensions are averaged out, with a dynamically important rheological stress tensor. This higher-dimensional treatment has the advantage of keeping the dust velocity and velocity of the fluid seen, and their respective moments, on the same footing. This results in a simplification of the constitutive relation describing the evolution of the dust Rheological stress.

==> SupplimentaryMaterial/rotating_shear_flow.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    379801,       9290]
NotebookOptionsPosition[    373416,       9188]
NotebookOutlinePosition[    373810,       9204]
CellTagsIndexPosition[    373767,       9201]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{
  RowBox[{"(*", 
   RowBox[{"equations", " ", "6.7", " ", "to", " ", "6.16"}], "*)"}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{"Omega", " ", "is", " ", "the", " ", "rotation", " ", "rate"}], 
    ",", " ", 
    RowBox[{"R", " ", "the", " ", "cylindrical", " ", "radius"}], ",", " ", 
    RowBox[{"A", " ", "is", " ", "Oorts", " ", "first", " ", "constant"}], 
    ",", " ", 
    RowBox[{"ts", " ", "the", " ", "stopping", " ", "time"}], ",", " ", 
    RowBox[{
    "tc", " ", "the", " ", "correlation", " ", "time", " ", "rhod", " ", 
     "the", " ", "dust", " ", "density"}], ",", " ", 
    RowBox[{"cs", " ", "the", " ", "sound", " ", "speed"}], ",", " ", 
    RowBox[{
    "alpha", " ", "a", " ", "dimensionless", " ", "measure", " ", "of", " ", 
     RowBox[{"forcing", "."}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
   "All", " ", "other", " ", "terms", " ", "are", " ", "the", " ", 
    "components", " ", "of", " ", "the", " ", "stress", " ", "tensor"}], 
   "*)"}]}]], "Input",
 CellChangeTimes->{{3.911984215112492*^9, 3.911984223609503*^9}, {
  3.911984277823251*^9, 3.911984286245694*^9}, {3.911984615893659*^9, 
  3.91198472038006*^9}},ExpressionUUID->"8d2e03f5-3fc6-48b4-b855-\
9124bab9b8a5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"eqn1", " ", "=", " ", 
  RowBox[{
   RowBox[{"4", " ", 
    RowBox[{"(", 
     RowBox[{"Omega", "/", "R"}], ")"}], " ", "Trphi"}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Trr", " ", "-", " ", "Trrg"}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn2", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", "Tphiphi"}], " ", "-", " ", 
    RowBox[{"2", " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], " ", "Trr"}], "   ", "-", 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "ts"}], ")"}], " ", "Trphi"}], " ", "+", " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "ts"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Trgphi", " ", "+", " ", "Trphig"}], ")"}]}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn3", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "4"}], " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], " ", "Trphi"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "ts"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Tphiphi", " ", "-", " ", "Tphiphig"}], ")"}]}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn4", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", "Trgphi"}], " ", "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Trphi", " ", "+", " ", "Trphig"}], ")"}]}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "ts"}], ")"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", "tc"}], ")"}]}], ")"}], " ", "Trrg"}], " ", "+", 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "ts"}], ")"}], " ", "Trgrg"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn5", " ", "=", " ", 
   RowBox[{
    RowBox[{"2", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", "Tphiphig"}], "  ", "+", " ", 
    RowBox[{"Omega", " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Trr", " ", "-", " ", "Trrg"}], ")"}]}], " ", "-", 
    RowBox[{"2", " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], " ", "Trr"}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "ts"}], ")"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", "tc"}], ")"}]}], ")"}], " ", "Trphig"}], " ", "+", 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "ts"}], ")"}], " ", "Trgphig"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn6", " ", "=", " ", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Tphiphi", " ", "+", " ", "Tphiphig"}], ")"}]}], " ", "-", " ", 
    
    RowBox[{"2", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], " ", "Trrg"}], "  ", "-", 
    
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "/", "ts"}], ")"}], " ", "+", " ", 
       RowBox[{"(", 
        RowBox[{"1", "/", "tc"}], ")"}]}], ")"}], " ", "Trgphi"}], " ", "+", 
    " ", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "/", "ts"}], ")"}], " ", "Trgphig"}]}]}], 
  "\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{"eqn7", " ", "=", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "R", " ", 
      RowBox[{"(", 
       RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], 
      RowBox[{"(", 
       RowBox[{"Trphi", " ", "+", " ", "Trphig"}], ")"}]}], " ", "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"1", "/", "ts"}], ")"}], " ", "+", " ", 
        RowBox[{"(", 
         RowBox[{"1", "/", "tc"}], ")"}]}], ")"}], "Tphiphig"}], " ", "+", 
     " ", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "ts"}], ")"}], "Tphigphig"}]}]}], " ", 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{"eqn7", " ", "=", "  ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "R", " ", 
    RowBox[{"(", 
     RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], 
    RowBox[{"(", 
     RowBox[{"Trphi", " ", "+", " ", "Trphig"}], ")"}]}], " ", "-", " ", 
   RowBox[{"R", " ", "Omega", " ", 
    RowBox[{"(", 
     RowBox[{"Trgphi", " ", "-", " ", "Trphi"}], ")"}]}], " ", "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "/", "ts"}], ")"}], " ", "+", " ", 
      RowBox[{"(", 
       RowBox[{"1", "/", "tc"}], ")"}]}], ")"}], "Tphiphig"}], " ", "+", " ", 
   
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", "ts"}], ")"}], 
    "Tphigphig"}]}]}], "\[IndentingNewLine]", 
 RowBox[{"eqn8", " ", "=", " ", 
  RowBox[{
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"Omega", "/", "R"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Trgphig", " ", "+", " ", "Trgphi"}], ")"}]}], " ", "-", " ", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "tc"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"Trgrg", " ", "-", " ", 
      RowBox[{"alpha", " ", "cs", " ", "cs", " ", "rhod"}]}], 
     ")"}]}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"eqn9", " ", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"(", 
      RowBox[{"Omega", "/", "R"}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"Tphiphig", " ", "+", " ", "Tphigphig"}], ")"}]}], " ", "+", 
    " ", 
    RowBox[{"Omega", " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Trrg", " ", "-", " ", "Trgrg"}], ")"}]}], " ", "-", " ", 
    RowBox[{"2", " ", "R", " ", 
     RowBox[{"(", 
      RowBox[{"Omega", " ", "-", " ", "A"}], ")"}], "Trrg"}], " ", "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"2", "/", "tc"}], ")"}], " ", "Trgphig"}]}]}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{"eqn10", " ", "=", " ", 
  RowBox[{
   RowBox[{
    RowBox[{"-", "2"}], " ", "R", " ", "Omega", " ", "Trgphig"}], " ", "-", 
   " ", 
   RowBox[{"2", " ", "R", " ", "Trphig", " ", 
    RowBox[{"(", " ", 
     RowBox[{"Omega", " ", "-", " ", 
      RowBox[{"2", " ", "A"}]}], " ", ")"}]}], "-", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"2", "/", "tc"}], ")"}], " ", "Tphigphig"}], "  ", "+", " ", 
   RowBox[{
   "2", " ", "alpha", " ", "cs", " ", "cs", " ", "rhod", " ", "R", " ", 
    RowBox[{"R", "/", "tc"}]}]}]}], "\[IndentingNewLine]"}], "Input",
 CellChangeTimes->{{3.8526308939654093`*^9, 3.852630990325732*^9}, {
   3.852631051415552*^9, 3.8526311603330927`*^9}, {3.8526312010561543`*^9, 
   3.8526314111837063`*^9}, {3.852786997487784*^9, 3.852786997999517*^9}, {
   3.852787028691174*^9, 3.852787041166621*^9}, {3.852787116043233*^9, 
   3.852787116583023*^9}, {3.852787225720379*^9, 3.852787242471826*^9}, {
   3.8527872943544683`*^9, 3.8527872980362997`*^9}, {3.8527874032579193`*^9, 
   3.8527874040955677`*^9}, {3.852787461978736*^9, 3.852787477456285*^9}, {
   3.852788623207801*^9, 3.852788649069975*^9}, {3.85290493712155*^9, 
   3.8529049986546783`*^9}, {3.852905069569285*^9, 3.852905137907789*^9}, {
   3.852905194003591*^9, 3.852905368393854*^9}, {3.852905471749721*^9, 
   3.8529056457985888`*^9}, {3.852905676063748*^9, 3.852905738289587*^9}, 
   3.852954431471676*^9, {3.8529544743792477`*^9, 3.852954481162332*^9}, 
   3.8529554498861713`*^9, {3.852956109172555*^9, 3.852956109453205*^9}, {
   3.852956911961808*^9, 3.852956963010179*^9}, 3.852957240249803*^9, {
   3.852957281370392*^9, 3.852957284618619*^9}, {3.8551172177598677`*^9, 
   3.855117228498321*^9}, {3.911377490596592*^9, 3.9113775629799013`*^9}, {
   3.911984378177494*^9, 3.911984568947958*^9}, {3.935038797817955*^9, 
   3.935038798484898*^9}, {3.9350467736832047`*^9, 3.935046774168603*^9}, {
   3.935163988045158*^9, 3.9351640599039583`*^9}},
 CellLabel->
  "In[914]:=",ExpressionUUID->"d43b8890-c267-4a2a-b85f-ff3302dc8dfc"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"4", " ", "Omega", " ", "Trphi"}], "R"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"Trr", "-", "Trrg"}], ")"}]}], "ts"]}]], "Output",
 CellChangeTimes->{3.935564290265088*^9},
 CellLabel->
  "Out[914]=",ExpressionUUID->"baca3199-6be7-4a9a-9fea-b8724b9d318e"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "Omega", " ", "Tphiphi"}], "R"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", "Trr"}], "-", 
  FractionBox[
   RowBox[{"2", " ", "Trphi"}], "ts"], "+", 
  FractionBox[
   RowBox[{"Trgphi", "+", "Trphig"}], "ts"]}]], "Output",
 CellChangeTimes->{3.935564290265984*^9},
 CellLabel->
  "Out[915]=",ExpressionUUID->"66dfebd9-fb2c-4ccd-afa8-947ac154c8f5"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "4"}], " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", "Trphi"}], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{"Tphiphi", "-", "Tphiphig"}], ")"}]}], "ts"]}]], "Output",
 CellChangeTimes->{3.935564290266439*^9},
 CellLabel->
  "Out[916]=",ExpressionUUID->"22b85d85-30bc-4663-bdef-ff435a3afdf0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "Omega", " ", "Trgphi"}], "R"], "+", 
  FractionBox[
   RowBox[{"Omega", " ", 
    RowBox[{"(", 
     RowBox[{"Trphi", "+", "Trphig"}], ")"}]}], "R"], "-", 
  RowBox[{"Trrg", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "tc"], "+", 
     FractionBox["1", "ts"]}], ")"}]}], "+", 
  FractionBox["Trgrg", "ts"]}]], "Output",
 CellChangeTimes->{3.935564290266921*^9},
 CellLabel->
  "Out[917]=",ExpressionUUID->"3b3b9c90-cea1-461a-8e17-2e66a6a6c4b0"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "Omega", " ", "Tphiphig"}], "R"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", "Trr"}], "+", 
  RowBox[{"Omega", " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{"Trr", "-", "Trrg"}], ")"}]}], "-", 
  RowBox[{"Trphig", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "tc"], "+", 
     FractionBox["1", "ts"]}], ")"}]}], "+", 
  FractionBox["Trgphig", "ts"]}]], "Output",
 CellChangeTimes->{3.935564290267405*^9},
 CellLabel->
  "Out[918]=",ExpressionUUID->"3f7cac98-e282-443d-b159-a9014c0877b5"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Omega", " ", 
    RowBox[{"(", 
     RowBox[{"Tphiphi", "+", "Tphiphig"}], ")"}]}], "R"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", "Trrg"}], "-", 
  
  RowBox[{"Trgphi", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "tc"], "+", 
     FractionBox["1", "ts"]}], ")"}]}], "+", 
  FractionBox["Trgphig", "ts"]}]], "Output",
 CellChangeTimes->{3.9355642902679043`*^9},
 CellLabel->
  "Out[919]=",ExpressionUUID->"a0158c93-5162-422d-bf94-8e833439d623"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"-", "Omega"}], " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{"Trgphi", "-", "Trphi"}], ")"}]}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{"Trphi", "+", "Trphig"}], ")"}]}], "-", 
  RowBox[{"Tphiphig", " ", 
   RowBox[{"(", 
    RowBox[{
     FractionBox["1", "tc"], "+", 
     FractionBox["1", "ts"]}], ")"}]}], "+", 
  FractionBox["Tphigphig", "ts"]}]], "Output",
 CellChangeTimes->{3.935564290268384*^9},
 CellLabel->
  "Out[920]=",ExpressionUUID->"8de2b4e8-3e72-4aaf-9062-b53a291fecd2"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "Omega", " ", 
    RowBox[{"(", 
     RowBox[{"Trgphi", "+", "Trgphig"}], ")"}]}], "R"], "-", 
  FractionBox[
   RowBox[{"2", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "alpha"}], " ", 
       SuperscriptBox["cs", "2"], " ", "rhod"}], "+", "Trgrg"}], ")"}]}], 
   "tc"]}]], "Output",
 CellChangeTimes->{3.935564290268849*^9},
 CellLabel->
  "Out[921]=",ExpressionUUID->"b2710e98-bf0f-44f4-99b6-879e9089e0f4"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"Omega", " ", 
    RowBox[{"(", 
     RowBox[{"Tphigphig", "+", "Tphiphig"}], ")"}]}], "R"], "-", 
  FractionBox[
   RowBox[{"2", " ", "Trgphig"}], "tc"], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", "Trrg"}], "+", 
  
  RowBox[{"Omega", " ", "R", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"-", "Trgrg"}], "+", "Trrg"}], ")"}]}]}]], "Output",
 CellChangeTimes->{3.935564290269329*^9},
 CellLabel->
  "Out[922]=",ExpressionUUID->"36ca7538-f00e-4962-a565-a09c82b51927"],

Cell[BoxData[
 RowBox[{
  FractionBox[
   RowBox[{"2", " ", "alpha", " ", 
    SuperscriptBox["cs", "2"], " ", 
    SuperscriptBox["R", "2"], " ", "rhod"}], "tc"], "-", 
  FractionBox[
   RowBox[{"2", " ", "Tphigphig"}], "tc"], "-", 
  RowBox[{"2", " ", "Omega", " ", "R", " ", "Trgphig"}], "-", 
  RowBox[{"2", " ", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", 
   "Trphig"}]}]], "Output",
 CellChangeTimes->{3.9355642902698307`*^9},
 CellLabel->
  "Out[923]=",ExpressionUUID->"d360dd19-4ea6-49dc-9f23-db097dab9dbd"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
  "Solve", " ", "the", " ", "linear", " ", "system", " ", "of", " ", 
   "equations"}], "*)"}]], "Input",
 CellChangeTimes->{{3.911984292070684*^9, 3.911984305088756*^9}, {
  3.9119843663005447`*^9, 
  3.9119843727222567`*^9}},ExpressionUUID->"8c7a79c2-1f84-40c3-a8e6-\
26c131882beb"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol", " ", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"eqn1", "==", "0"}], " ", ",", 
      RowBox[{"eqn2", "==", "0"}], " ", ",", 
      RowBox[{"eqn3", "==", "0"}], " ", ",", 
      RowBox[{"eqn4", "==", "0"}], " ", ",", 
      RowBox[{"eqn5", "==", "0"}], " ", ",", 
      RowBox[{"eqn6", "==", "0"}], " ", ",", 
      RowBox[{"eqn7", "==", "0"}], " ", ",", 
      RowBox[{"eqn8", "==", "0"}], " ", ",", 
      RowBox[{"eqn9", "==", "0"}], ",", 
      RowBox[{"eqn10", "==", " ", "0"}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "Trr", ",", "Trphi", ",", "Tphiphi", ",", "Trrg", ",", "Trphig", ",", 
      "Trgphi", ",", "Tphiphig", ",", "Trgrg", ",", "Trgphig", ",", 
      "Tphigphig"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.852631414170985*^9, 3.8526314997985086`*^9}, {
  3.852905781289907*^9, 3.852905797492687*^9}, {3.911984573895187*^9, 
  3.9119846059148417`*^9}},
 CellLabel->
  "In[924]:=",ExpressionUUID->"2419a928-b323-4b69-9f4e-d9831d1686ec"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"Trr", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           FractionBox["1", "ts"], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              FractionBox[
               RowBox[{"2048", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "18"]}]], "+", 
              FractionBox[
               RowBox[{"13312", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "17"]}]], "-", 
              FractionBox[
               RowBox[{"4096", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", "tc", " ", 
                SuperscriptBox["ts", "17"]}]], "-", 
              FractionBox[
               RowBox[{"4096", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", "tc", " ", 
                SuperscriptBox["ts", "17"]}]], "+", 
              FractionBox[
               RowBox[{"8192", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["ts", "16"]}]], "+", 
              FractionBox[
               RowBox[{"29696", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "4"], " ", 
                SuperscriptBox["ts", "16"]}]], "-", 
              FractionBox[
               RowBox[{"18432", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "16"]}]], "-", 
              FractionBox[
               RowBox[{"32768", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "16"]}]], "+", 
              FractionBox[
               RowBox[{"29696", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "5"], " ", 
                SuperscriptBox["ts", "15"]}]], "-", 
              FractionBox[
               RowBox[{"34816", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "15"]}]], "-", 
              FractionBox[
               RowBox[{"77824", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "15"]}]], "+", 
              FractionBox[
               RowBox[{"32768", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", "tc", " ", 
                SuperscriptBox["ts", "15"]}]], "+", 
              FractionBox[
               RowBox[{"12288", " ", 
                SuperscriptBox["Omega", "5"]}], 
               RowBox[{"R", " ", "tc", " ", 
                SuperscriptBox["ts", "15"]}]], "+", 
              FractionBox[
               RowBox[{"8192", " ", "A", " ", 
                SuperscriptBox["Omega", "6"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["ts", "14"]}]], "+", 
              FractionBox[
               RowBox[{"13312", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "6"], " ", 
                SuperscriptBox["ts", "14"]}]], "-", 
              FractionBox[
               RowBox[{"34816", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "4"], " ", 
                SuperscriptBox["ts", "14"]}]], "-", 
              FractionBox[
               RowBox[{"77824", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "4"], " ", 
                SuperscriptBox["ts", "14"]}]], "+", 
              FractionBox[
               RowBox[{"57344", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "14"]}]], "+", 
              FractionBox[
               RowBox[{"36864", " ", 
                SuperscriptBox["Omega", "5"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "14"]}]], "+", 
              FractionBox[
               RowBox[{"2048", " ", "Omega"}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "7"], " ", 
                SuperscriptBox["ts", "13"]}]], "-", 
              FractionBox[
               RowBox[{"18432", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "5"], " ", 
                SuperscriptBox["ts", "13"]}]], "-", 
              FractionBox[
               RowBox[{"32768", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "5"], " ", 
                SuperscriptBox["ts", "13"]}]], "+", 
              FractionBox[
               RowBox[{"57344", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "13"]}]], "+", 
              FractionBox[
               RowBox[{"36864", " ", 
                SuperscriptBox["Omega", "5"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "13"]}]], "+", 
              FractionBox[
               RowBox[{"24576", " ", "A", " ", 
                SuperscriptBox["Omega", "6"]}], 
               RowBox[{"R", " ", "tc", " ", 
                SuperscriptBox["ts", "13"]}]], "-", 
              FractionBox[
               RowBox[{"4096", " ", "A", " ", 
                SuperscriptBox["Omega", "2"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "6"], " ", 
                SuperscriptBox["ts", "12"]}]], "-", 
              FractionBox[
               RowBox[{"4096", " ", 
                SuperscriptBox["Omega", "3"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "6"], " ", 
                SuperscriptBox["ts", "12"]}]], "+", 
              FractionBox[
               RowBox[{"32768", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "4"], " ", 
                SuperscriptBox["ts", "12"]}]], "+", 
              FractionBox[
               RowBox[{"12288", " ", 
                SuperscriptBox["Omega", "5"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "4"], " ", 
                SuperscriptBox["ts", "12"]}]], "+", 
              FractionBox[
               RowBox[{"24576", " ", "A", " ", 
                SuperscriptBox["Omega", "6"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "2"], " ", 
                SuperscriptBox["ts", "12"]}]], "+", 
              FractionBox[
               RowBox[{"8192", " ", "A", " ", 
                SuperscriptBox["Omega", "4"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "5"], " ", 
                SuperscriptBox["ts", "11"]}]], "+", 
              FractionBox[
               RowBox[{"8192", " ", "A", " ", 
                SuperscriptBox["Omega", "6"]}], 
               RowBox[{"R", " ", 
                SuperscriptBox["tc", "3"], " ", 
                SuperscriptBox["ts", "11"]}]]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               FractionBox["1", 
                RowBox[{"tc", " ", 
                 SuperscriptBox["ts", "4"]}]], 
               RowBox[{"4", " ", "alpha", " ", 
                SuperscriptBox["cs", "2"], " ", 
                SuperscriptBox["R", "2"], " ", "rhod", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                  FractionBox[
                   RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}]}], "-", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"tc", " ", 
                 SuperscriptBox["ts", "4"]}]], 
               RowBox[{"4", " ", "alpha", " ", 
                SuperscriptBox["cs", "2"], " ", 
                SuperscriptBox["R", "2"], " ", "rhod", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                  FractionBox[
                   RowBox[{"64", " ", "A", " ", "Omega"}], 
                   SuperscriptBox["ts", "8"]], "+", 
                  FractionBox[
                   RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                   SuperscriptBox["ts", "8"]], "-", 
                  FractionBox["64", 
                   RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                  FractionBox["32", 
                   RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                  FractionBox[
                   RowBox[{"128", " ", "A", " ", "Omega"}], 
                   RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                  FractionBox[
                   RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                   RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                  FractionBox[
                   RowBox[{"64", " ", "A", " ", "Omega"}], 
                   RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                  FractionBox[
                   RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                   RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  FractionBox[
                   RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                   RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                  FractionBox[
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                 ")"}]}]}]}], ")"}]}]}], "-", 
          RowBox[{
           FractionBox["1", "ts"], 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox["32", 
                   RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                 FractionBox[
                  RowBox[{"64", " ", "A", " ", "Omega"}], 
                  SuperscriptBox["ts", "8"]], "+", 
                 FractionBox[
                  RowBox[{"128", " ", 
                   SuperscriptBox["Omega", "2"]}], 
                  SuperscriptBox["ts", "8"]], "-", 
                 FractionBox["64", 
                  RowBox[{
                   SuperscriptBox["tc", "2"], " ", 
                   SuperscriptBox["ts", "8"]}]], "-", 
                 FractionBox["32", 
                  RowBox[{
                   SuperscriptBox["tc", "3"], " ", 
                   SuperscriptBox["ts", "7"]}]], "-", 
                 FractionBox[
                  RowBox[{"128", " ", "A", " ", "Omega"}], 
                  RowBox[{"tc", " ", 
                   SuperscriptBox["ts", "7"]}]], "+", 
                 FractionBox[
                  RowBox[{"256", " ", 
                   SuperscriptBox["Omega", "2"]}], 
                  RowBox[{"tc", " ", 
                   SuperscriptBox["ts", "7"]}]], "-", 
                 FractionBox[
                  RowBox[{"64", " ", "A", " ", "Omega"}], 
                  RowBox[{
                   SuperscriptBox["tc", "2"], " ", 
                   SuperscriptBox["ts", "6"]}]], "+", 
                 FractionBox[
                  RowBox[{"128", " ", 
                   SuperscriptBox["Omega", "2"]}], 
                  RowBox[{
                   SuperscriptBox["tc", "2"], " ", 
                   SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  FractionBox[
                   RowBox[{"4", " ", "alpha", " ", 
                    SuperscriptBox["cs", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", "rhod", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}]}], 
                   RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                 FractionBox[
                  RowBox[{"4", " ", "alpha", " ", 
                   SuperscriptBox["cs", "2"], " ", "rhod", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                  RowBox[{"tc", " ", 
                   SuperscriptBox["ts", "4"]}]]}], ")"}]}], "+", 
              RowBox[{
               FractionBox["1", 
                RowBox[{"tc", " ", 
                 SuperscriptBox["ts", "4"]}]], 
               RowBox[{"4", " ", "alpha", " ", 
                SuperscriptBox["cs", "2"], " ", 
                SuperscriptBox["R", "2"], " ", "rhod", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}]}], ")"}]}], 
                  "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}], 
                " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                  FractionBox[
                   RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}]}]}], 
             ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{
                FractionBox["1", "R"], 
                RowBox[{"4", " ", "Omega", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    SuperscriptBox["ts", "4"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    SuperscriptBox["ts", "4"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    
                    SuperscriptBox["ts", "3"]]}], ")"}]}]}], ")"}]}]}]}], "+", 
              RowBox[{
               FractionBox["1", "ts"], 
               RowBox[{"2", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}]}], "tc"]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], "ts"]}],
                     "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "ts"]}], 
                    ")"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", "ts"}]], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}]}], "tc"]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    "ts"]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}]}], ")"}], "/", 
        
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             FractionBox[
              RowBox[{"2048", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "18"]}]], "+", 
             FractionBox[
              RowBox[{"13312", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "17"]}]], "-", 
             FractionBox[
              RowBox[{"4096", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", "tc", " ", 
               SuperscriptBox["ts", "17"]}]], "-", 
             FractionBox[
              RowBox[{"4096", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", "tc", " ", 
               SuperscriptBox["ts", "17"]}]], "+", 
             FractionBox[
              RowBox[{"8192", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["ts", "16"]}]], "+", 
             FractionBox[
              RowBox[{"29696", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "4"], " ", 
               SuperscriptBox["ts", "16"]}]], "-", 
             FractionBox[
              RowBox[{"18432", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "16"]}]], "-", 
             FractionBox[
              RowBox[{"32768", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "16"]}]], "+", 
             FractionBox[
              RowBox[{"29696", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "5"], " ", 
               SuperscriptBox["ts", "15"]}]], "-", 
             FractionBox[
              RowBox[{"34816", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "15"]}]], "-", 
             FractionBox[
              RowBox[{"77824", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "15"]}]], "+", 
             FractionBox[
              RowBox[{"32768", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", "tc", " ", 
               SuperscriptBox["ts", "15"]}]], "+", 
             FractionBox[
              RowBox[{"12288", " ", 
               SuperscriptBox["Omega", "5"]}], 
              RowBox[{"R", " ", "tc", " ", 
               SuperscriptBox["ts", "15"]}]], "+", 
             FractionBox[
              RowBox[{"8192", " ", "A", " ", 
               SuperscriptBox["Omega", "6"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["ts", "14"]}]], "+", 
             FractionBox[
              RowBox[{"13312", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "6"], " ", 
               SuperscriptBox["ts", "14"]}]], "-", 
             FractionBox[
              RowBox[{"34816", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "4"], " ", 
               SuperscriptBox["ts", "14"]}]], "-", 
             FractionBox[
              RowBox[{"77824", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "4"], " ", 
               SuperscriptBox["ts", "14"]}]], "+", 
             FractionBox[
              RowBox[{"57344", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "14"]}]], "+", 
             FractionBox[
              RowBox[{"36864", " ", 
               SuperscriptBox["Omega", "5"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "14"]}]], "+", 
             FractionBox[
              RowBox[{"2048", " ", "Omega"}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "7"], " ", 
               SuperscriptBox["ts", "13"]}]], "-", 
             FractionBox[
              RowBox[{"18432", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "5"], " ", 
               SuperscriptBox["ts", "13"]}]], "-", 
             FractionBox[
              RowBox[{"32768", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "5"], " ", 
               SuperscriptBox["ts", "13"]}]], "+", 
             FractionBox[
              RowBox[{"57344", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "13"]}]], "+", 
             FractionBox[
              RowBox[{"36864", " ", 
               SuperscriptBox["Omega", "5"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "13"]}]], "+", 
             FractionBox[
              RowBox[{"24576", " ", "A", " ", 
               SuperscriptBox["Omega", "6"]}], 
              RowBox[{"R", " ", "tc", " ", 
               SuperscriptBox["ts", "13"]}]], "-", 
             FractionBox[
              RowBox[{"4096", " ", "A", " ", 
               SuperscriptBox["Omega", "2"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "6"], " ", 
               SuperscriptBox["ts", "12"]}]], "-", 
             FractionBox[
              RowBox[{"4096", " ", 
               SuperscriptBox["Omega", "3"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "6"], " ", 
               SuperscriptBox["ts", "12"]}]], "+", 
             FractionBox[
              RowBox[{"32768", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "4"], " ", 
               SuperscriptBox["ts", "12"]}]], "+", 
             FractionBox[
              RowBox[{"12288", " ", 
               SuperscriptBox["Omega", "5"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "4"], " ", 
               SuperscriptBox["ts", "12"]}]], "+", 
             FractionBox[
              RowBox[{"24576", " ", "A", " ", 
               SuperscriptBox["Omega", "6"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "2"], " ", 
               SuperscriptBox["ts", "12"]}]], "+", 
             FractionBox[
              RowBox[{"8192", " ", "A", " ", 
               SuperscriptBox["Omega", "4"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "5"], " ", 
               SuperscriptBox["ts", "11"]}]], "+", 
             FractionBox[
              RowBox[{"8192", " ", "A", " ", 
               SuperscriptBox["Omega", "6"]}], 
              RowBox[{"R", " ", 
               SuperscriptBox["tc", "3"], " ", 
               SuperscriptBox["ts", "11"]}]]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "ts"], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "3"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
                    SuperscriptBox["R", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], ")"}]}],
                     "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "4"]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "3"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
                    SuperscriptBox["R", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{
              FractionBox["1", "ts"], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    SuperscriptBox["ts", "4"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    SuperscriptBox["ts", "4"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    
                    SuperscriptBox["ts", "3"]]}], ")"}]}]}], ")"}]}]}]}], 
            ")"}]}], "-", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              FractionBox["1", "ts"], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "3"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
                    SuperscriptBox["R", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], ")"}]}],
                     "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "4"]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}]}],
                    ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    SuperscriptBox["ts", "3"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
                    SuperscriptBox["R", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}]}], ")"}]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R", " ", 
                    
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}]}]}], ")"}]}]}], "+", 
             RowBox[{
              FractionBox["1", "ts"], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "3"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}]}], "-", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["R", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}]}], ")"}]}], 
                    "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", "Omega"}], 
                    RowBox[{"R", " ", "tc"}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega"}], 
                    RowBox[{"R", " ", "ts"}]]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}]}], ")"}], 
                  " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    SuperscriptBox["ts", "4"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    SuperscriptBox["ts", "4"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}]}]}], ")"}]}]}]}], 
            ")"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", 
              RowBox[{
               FractionBox["1", "R"], 
               RowBox[{"4", " ", "Omega", " ", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    SuperscriptBox["ts", "4"]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    SuperscriptBox["ts", "4"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]]}], ")"}]}], ")"}]}], "+", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "3"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    
                    SuperscriptBox["ts", "3"]]}], ")"}]}]}], ")"}]}]}]}], "+", 
             RowBox[{
              FractionBox["1", "ts"], 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}], 
                    " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "+", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "-", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", "R"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}], 
                    "tc"], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "A"}], "+", "Omega"}], ")"}], 
                    " ", "R"}], "ts"]}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], 
                    ")"}]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}]}], "tc"]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "4"]}]]}], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "3"]}]], "-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]]}], "ts"]}], ")"}]}], "ts"]}],
                     "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], 
                    SuperscriptBox["ts", "2"]]}], "+", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], "ts"]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], "ts"]}], 
                    ")"}]}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    FractionBox["32", 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "9"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    SuperscriptBox["ts", "8"]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "8"]], "-", 
                    FractionBox["64", 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "8"]}]], "-", 
                    FractionBox["32", 
                    RowBox[{
                    SuperscriptBox["tc", "3"], " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"128", " ", "A", " ", "Omega"}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "+", 
                    FractionBox[
                    RowBox[{"256", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "7"]}]], "-", 
                    FractionBox[
                    RowBox[{"64", " ", "A", " ", "Omega"}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]], "+", 
                    FractionBox[
                    RowBox[{"128", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "6"]}]]}], ")"}], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    SuperscriptBox["ts", "3"]], "+", 
                    FractionBox[
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox["1", "tc"]}], "-", 
                    FractionBox["1", "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{"8", " ", 
                    SuperscriptBox["Omega", "2"]}], 
                    RowBox[{"tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    RowBox[{"tc", " ", "ts"}]], "-", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"2", " ", "Omega", " ", "R", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"8", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["ts", "2"]]}], ")"}]}], "tc"]}], "+", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"Omega", " ", "R"}], "-", 
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", "R"}]}], 
                    ")"}]}], 
                    RowBox[{"tc", " ", 
                    SuperscriptBox["ts", "2"]}]]}], ")"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    FractionBox[
                    RowBox[{"4", " ", "Omega", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"4", " ", 
                    SuperscriptBox["Omega", "2"]}], "tc"]}], "-", 
                    FractionBox[
                    RowBox[{"2", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"]}], "+", 
                    FractionBox["4", 
                    SuperscriptBox["tc", "2"]]}], ")"}]}], "tc"]}], ")"}]}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["ts", "2"]}]], "+", 
                    FractionBox[
                    RowBox[{
                    RowBox[{"-", 
                    FractionBox[
                    RowBox[{"8", " ", "Omega"}], 
                    RowBox[{"R", " ", 
                    SuperscriptBox["tc", "2"], " ", 
                    SuperscriptBox["ts", "2"]}]]}], "-", 
                    FractionBox[
                    RowBox[{"16", " ", 
                    SuperscriptBox["Omega", "3"]}], 
                    RowBox[{"R", " ", "tc", " ", "ts"}]]}], "ts"]}], ")"}]}], 
                    "ts"]}], ")"}]}]}], ")"}]}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}]}], ",", 
    RowBox[{"Trphi", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "R", " ", "rhod", " ", "tc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", 
           SuperscriptBox["tc", "2"]}], "+", 
          RowBox[{"3", " ", "A", " ", "tc", " ", "ts"}], "+", 
          RowBox[{"A", " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"A", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["tc", "2"], "-", 
        RowBox[{"4", " ", "A", " ", "Omega", " ", 
         SuperscriptBox["tc", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "4"]}], "+", 
        RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
        RowBox[{"14", " ", "A", " ", "Omega", " ", 
         SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
        SuperscriptBox["ts", "2"], "-", 
        RowBox[{"26", " ", "A", " ", "Omega", " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["ts", "2"]}], "+", 
        RowBox[{"25", " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["ts", "2"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "2"]}], "-", 
        RowBox[{"64", " ", "A", " ", 
         SuperscriptBox["Omega", "3"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "2"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["Omega", "4"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "2"]}], "-", 
        RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
         SuperscriptBox["ts", "3"]}], "+", 
        RowBox[{"12", " ", 
         SuperscriptBox["Omega", "2"], " ", "tc", " ", 
         SuperscriptBox["ts", "3"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "3"], " ", 
         SuperscriptBox["ts", "3"]}], "-", 
        RowBox[{"86", " ", "A", " ", 
         SuperscriptBox["Omega", "3"], " ", 
         SuperscriptBox["tc", "3"], " ", 
         SuperscriptBox["ts", "3"]}], "+", 
        RowBox[{"44", " ", 
         SuperscriptBox["Omega", "4"], " ", 
         SuperscriptBox["tc", "3"], " ", 
         SuperscriptBox["ts", "3"]}], "-", 
        RowBox[{"4", " ", "A", " ", "Omega", " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["Omega", "2"], " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["ts", "4"]}], "-", 
        RowBox[{"64", " ", "A", " ", 
         SuperscriptBox["Omega", "3"], " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"40", " ", 
         SuperscriptBox["Omega", "4"], " ", 
         SuperscriptBox["tc", "2"], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"24", " ", 
         SuperscriptBox["A", "2"], " ", 
         SuperscriptBox["Omega", "4"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "4"]}], "-", 
        RowBox[{"60", " ", "A", " ", 
         SuperscriptBox["Omega", "5"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"36", " ", 
         SuperscriptBox["Omega", "6"], " ", 
         SuperscriptBox["tc", "4"], " ", 
         SuperscriptBox["ts", "4"]}]}], ")"}]}]}], ",", 
    RowBox[{"Tphiphi", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "-", 
          RowBox[{"6", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", "ts"}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "-", 
          RowBox[{"23", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"18", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"43", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"84", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"23", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"78", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"111", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"6", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"84", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"78", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Trrg", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"2", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"7", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"17", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"44", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"13", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"63", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"46", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"42", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Trphig", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", 
        SuperscriptBox["tc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", "R", " ", 
           SuperscriptBox["tc", "2"]}], "+", 
          RowBox[{"3", " ", "A", " ", "R", " ", "tc", " ", "ts"}], "+", 
          RowBox[{"2", " ", "A", " ", "R", " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"7", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"10", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"6", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"6", " ", "A", " ", 
           SuperscriptBox["Omega", "4"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Trgphi", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", 
        SuperscriptBox["tc", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", "R", " ", 
           SuperscriptBox["tc", "2"]}], "+", 
          RowBox[{"3", " ", "A", " ", "R", " ", "tc", " ", "ts"}], "+", 
          RowBox[{"2", " ", "A", " ", "R", " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"7", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"10", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"6", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"6", " ", "A", " ", 
           SuperscriptBox["Omega", "4"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Tphiphig", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "-", 
          RowBox[{"6", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", "ts"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "-", 
          RowBox[{"21", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"35", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"52", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"84", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"15", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"76", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"109", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"82", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"50", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"78", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["R", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Trgrg", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "alpha"}], " ", 
           SuperscriptBox["cs", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"]}], "+", 
          RowBox[{"2", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
           SuperscriptBox["tc", "5"]}], "-", 
          RowBox[{"4", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"]}], "-", 
          RowBox[{"3", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", "ts"}], "+", 
          RowBox[{"13", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", "ts"}], "-", 
          RowBox[{"16", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", "ts"}], "-", 
          RowBox[{"3", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"37", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"37", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"44", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"40", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "rhod", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"40", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"37", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"129", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"84", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"18", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", "tc", 
           " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"16", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", "tc", " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"140", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"84", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"42", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "5"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"36", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "6"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"4", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "+", 
          RowBox[{"64", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"40", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}], "+", 
          RowBox[{"60", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "5"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"36", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "6"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tc", "+", "ts"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["tc", "2"], "-", 
            RowBox[{"4", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "4"]}], "+", 
            RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
            RowBox[{"14", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
            SuperscriptBox["ts", "2"], "-", 
            RowBox[{"26", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "-", 
            RowBox[{"64", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "-", 
            RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["Omega", "2"], " ", "tc", " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "-", 
            RowBox[{"86", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "-", 
            RowBox[{"4", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "-", 
            RowBox[{"64", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}], "-", 
            RowBox[{"60", " ", "A", " ", 
             SuperscriptBox["Omega", "5"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["Omega", "6"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}], ",", 
    
    RowBox[{"Trgphig", "\[Rule]", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"alpha", " ", 
        SuperscriptBox["cs", "2"], " ", "rhod", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"A", " ", "R", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "A", " ", "R", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"A", " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"13", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"11", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", "Omega", " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", "A", " ", 
           SuperscriptBox["Omega", "2"], " ", "R", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"10", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", "R", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"12", " ", "A", " ", 
           SuperscriptBox["Omega", "4"], " ", "R", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"tc", "+", "ts"}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["tc", "2"], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"]}], "+", 
          RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
          SuperscriptBox["ts", "2"], "-", 
          RowBox[{"26", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"25", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["Omega", "2"], " ", "tc", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"86", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"44", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"4", " ", "A", " ", "Omega", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"64", " ", "A", " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"40", " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"60", " ", "A", " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"36", " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}]}], ",", 
    RowBox[{"Tphigphig", "\[Rule]", 
     RowBox[{"-", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "alpha"}], " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"]}], "-", 
          RowBox[{"2", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"]}], "+", 
          RowBox[{"6", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"]}], "-", 
          RowBox[{"4", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"]}], "-", 
          RowBox[{"3", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", "ts"}], "-", 
          RowBox[{"6", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", "ts"}], "+", 
          RowBox[{"23", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", "ts"}], "-", 
          RowBox[{"16", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", "ts"}], "-", 
          RowBox[{"3", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", "tc", " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"4", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"43", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"37", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"52", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "+", 
          RowBox[{"84", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"40", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "2"]}], "-", 
          RowBox[{"alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"40", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"37", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"12", " ", 
           SuperscriptBox["A", "3"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"98", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"171", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "-", 
          RowBox[{"84", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "3"]}], "+", 
          RowBox[{"18", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", "tc", " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"16", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", "tc", " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"80", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"160", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"84", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "3"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["A", "3"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"50", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"78", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "-", 
          RowBox[{"36", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "5"], " ", 
           SuperscriptBox["ts", "4"]}], "+", 
          RowBox[{"4", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", "Omega", " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"4", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "+", 
          RowBox[{"64", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "3"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"40", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "2"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"24", " ", 
           SuperscriptBox["A", "2"], " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "4"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}], "+", 
          RowBox[{"60", " ", "A", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "5"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}], "-", 
          RowBox[{"36", " ", "alpha", " ", 
           SuperscriptBox["cs", "2"], " ", 
           SuperscriptBox["Omega", "6"], " ", 
           SuperscriptBox["R", "2"], " ", "rhod", " ", 
           SuperscriptBox["tc", "4"], " ", 
           SuperscriptBox["ts", "5"]}]}], ")"}], "/", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"tc", "+", "ts"}], ")"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["tc", "2"], "-", 
            RowBox[{"4", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "4"]}], "+", 
            RowBox[{"2", " ", "tc", " ", "ts"}], "-", 
            RowBox[{"14", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "3"], " ", "ts"}], "+", 
            SuperscriptBox["ts", "2"], "-", 
            RowBox[{"26", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"25", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "-", 
            RowBox[{"64", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "2"]}], "-", 
            RowBox[{"14", " ", "A", " ", "Omega", " ", "tc", " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"12", " ", 
             SuperscriptBox["Omega", "2"], " ", "tc", " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "-", 
            RowBox[{"86", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "3"], " ", 
             SuperscriptBox["ts", "3"]}], "-", 
            RowBox[{"4", " ", "A", " ", "Omega", " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "-", 
            RowBox[{"64", " ", "A", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"40", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "2"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["A", "2"], " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}], "-", 
            RowBox[{"60", " ", "A", " ", 
             SuperscriptBox["Omega", "5"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}], "+", 
            RowBox[{"36", " ", 
             SuperscriptBox["Omega", "6"], " ", 
             SuperscriptBox["tc", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}], ")"}]}], ")"}]}]}]}], 
   "}"}], "}"}]], "Output",
 CellChangeTimes->{3.935564296852693*^9},
 CellLabel->
  "Out[924]=",ExpressionUUID->"c873f7ce-379c-4b8e-9909-200610c159c8"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
    RowBox[{
    "Obtain", " ", "C", " ", "expressions", " ", "for", " ", "the", " ", 
     "dust"}], "-", 
    RowBox[{
    "dust", " ", "components", " ", "of", " ", "the", " ", "stress", " ", 
     "tensor"}]}], ",", " ", 
   RowBox[{
    RowBox[{"with", " ", "normalisation", " ", "Omega"}], "=", 
    RowBox[{"R", "=", "1"}]}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.911984309259692*^9, 
  3.911984336872931*^9}},ExpressionUUID->"7c2ff34d-ef0f-4460-94ff-\
9b9e52b1227d"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Trr", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", " ", 
     RowBox[{
      RowBox[{"R", "->", " ", "1"}], ",", 
      RowBox[{"Omega", "->", "1"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.854006198655072*^9, 3.854006210329674*^9}, {
   3.854006272985907*^9, 3.854006288094542*^9}, {3.8540063639381247`*^9, 
   3.8540063695789537`*^9}, 3.855118125771484*^9, 3.911377882658772*^9, {
   3.911377944419663*^9, 3.9113779462613497`*^9}, {3.911984608601643*^9, 
   3.911984608959537*^9}},
 CellLabel->
  "In[943]:=",ExpressionUUID->"2317d953-6337-4558-af99-b4d15b893a71"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"alpha", " ", 
    SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"tc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ts"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"12", "-", 
            RowBox[{"5", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["ts", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"25", "-", 
            RowBox[{"9", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"40", "-", 
            RowBox[{"44", " ", "A"}], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["A", "2"]}]}], ")"}], " ", 
          SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["ts", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"12", "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"61", " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tc", "+", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "-", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"2", " ", "tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"6", "-", 
            RowBox[{"7", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["ts", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "9"}], "+", 
            RowBox[{"6", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"25", "-", 
            RowBox[{"26", " ", "A"}]}], ")"}], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"8", " ", 
          RowBox[{"(", 
           RowBox[{"5", "-", 
            RowBox[{"8", " ", "A"}], "+", 
            RowBox[{"3", " ", 
             SuperscriptBox["A", "2"]}]}], ")"}], " ", 
          SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"6", "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.935564304595706*^9, 3.935564392447524*^9},
 CellLabel->
  "Out[943]=",ExpressionUUID->"aaf411bb-109f-49af-acdd-e44c1a051675"],

Cell["\<\
(alpha*Power(cs,2)*rhod*tc*(Power(ts,2) - 2*(-2 + A)*Power(ts,4) + tc*(2*ts + \
(12 - 5*A)*Power(ts,3)) + 
       Power(tc,2)*(1 + (25 - 9*A)*Power(ts,2) + (40 - 44*A + \
8*Power(A,2))*Power(ts,4)) + 
       2*Power(tc,4)*(1 + Power(ts,2))*(2 + 18*Power(ts,2) + \
4*Power(A,2)*Power(ts,2) - A*(1 + 21*Power(ts,2))) + 
       Power(tc,3)*ts*(12 + 44*Power(ts,2) + 12*Power(A,2)*Power(ts,2) - A*(5 \
+ 61*Power(ts,2)))))/
   ((tc + ts)*(Power(ts,2) - 4*(-1 + A)*Power(ts,4) + 2*tc*ts*(1 + (6 - \
7*A)*Power(ts,2)) + 
       4*(-1 + A)*Power(tc,4)*(1 + Power(ts,2))*(-1 + (-9 + 6*A)*Power(ts,2)) \
+ 
       Power(tc,2)*(1 + (25 - 26*A)*Power(ts,2) + 8*(5 - 8*A + \
3*Power(A,2))*Power(ts,4)) + 
       2*Power(tc,3)*ts*(6 + 22*Power(ts,2) + 18*Power(A,2)*Power(ts,2) - \
A*(7 + 43*Power(ts,2)))))\
\>", "Output",
 CellChangeTimes->{3.935564304595706*^9, 3.9355643924498463`*^9},
 CellLabel->
  "Out[944]//CForm=",ExpressionUUID->"947f16dd-39f9-428a-81bb-ab0de6dd9f77"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Trphi", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "->", " ", "1"}], ",", 
      RowBox[{"Omega", "->", "1"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.854006414615343*^9, 3.854006422926978*^9}, 
   3.8551182259354773`*^9, 3.85511840687862*^9, 3.9113778919715633`*^9, {
   3.9113779398090267`*^9, 3.911377942737769*^9}, {3.911984611178689*^9, 
   3.911984611497538*^9}},
 CellLabel->
  "In[945]:=",ExpressionUUID->"e921c45a-80a3-488d-b207-7f0b2a2eb5cb"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"A", " ", "alpha", " ", 
    SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "tc", " ", "ts"}], "+", 
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         SuperscriptBox["ts", "2"]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["ts", "2"], "-", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
     SuperscriptBox["ts", "4"]}], "+", 
    RowBox[{"2", " ", "tc", " ", "ts", " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"6", "-", 
          RowBox[{"7", " ", "A"}]}], ")"}], " ", 
        SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
     SuperscriptBox["tc", "4"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["ts", "2"]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "9"}], "+", 
          RowBox[{"6", " ", "A"}]}], ")"}], " ", 
        SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["tc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"25", "-", 
          RowBox[{"26", " ", "A"}]}], ")"}], " ", 
        SuperscriptBox["ts", "2"]}], "+", 
       RowBox[{"8", " ", 
        RowBox[{"(", 
         RowBox[{"5", "-", 
          RowBox[{"8", " ", "A"}], "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["A", "2"]}]}], ")"}], " ", 
        SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["tc", "3"], " ", "ts", " ", 
     RowBox[{"(", 
      RowBox[{"6", "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["ts", "2"]}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["ts", "2"]}], "-", 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.935564307244442*^9, 3.935564395463076*^9},
 CellLabel->
  "Out[945]=",ExpressionUUID->"94667845-15e4-446b-8903-9febf06105bb"],

Cell["\<\
(A*alpha*Power(cs,2)*rhod*tc*(3*tc*ts + Power(ts,2) + Power(tc,2)*(1 + \
Power(ts,2))))/
   (Power(ts,2) - 4*(-1 + A)*Power(ts,4) + 2*tc*ts*(1 + (6 - \
7*A)*Power(ts,2)) + 
     4*(-1 + A)*Power(tc,4)*(1 + Power(ts,2))*(-1 + (-9 + 6*A)*Power(ts,2)) + \

     Power(tc,2)*(1 + (25 - 26*A)*Power(ts,2) + 8*(5 - 8*A + \
3*Power(A,2))*Power(ts,4)) + 
     2*Power(tc,3)*ts*(6 + 22*Power(ts,2) + 18*Power(A,2)*Power(ts,2) - A*(7 \
+ 43*Power(ts,2))))\
\>", "Output",
 CellChangeTimes->{3.935564307244442*^9, 3.935564395464781*^9},
 CellLabel->
  "Out[946]//CForm=",ExpressionUUID->"2b57486f-4193-40b8-a258-619255cdd640"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{"Tphiphi", "/.", 
      RowBox[{"sol", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ")"}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"R", "->", " ", "1"}], ",", 
      RowBox[{"Omega", "->", "1"}]}], "}"}]}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}]}], "}"}]}]}], "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.854006458083193*^9, 3.854006463572332*^9}, {
   3.855118269331523*^9, 3.855118271208943*^9}, 3.85511841173277*^9, 
   3.9113779006670313`*^9, {3.9113779322404327`*^9, 3.911377934826709*^9}, {
   3.9119846134119673`*^9, 3.911984613809546*^9}},
 CellLabel->
  "In[949]:=",ExpressionUUID->"c0a7d996-b7ee-4668-ac20-53daf674852e"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"alpha", " ", 
      SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", 
          SuperscriptBox["ts", "2"]}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{"2", "-", 
              RowBox[{"3", " ", "A"}], "+", 
              SuperscriptBox["A", "2"]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "-", 
        RowBox[{"tc", " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"12", "-", 
              RowBox[{"23", " ", "A"}], "+", 
              RowBox[{"10", " ", 
               SuperscriptBox["A", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["tc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "25"}], "+", 
              RowBox[{"43", " ", "A"}], "-", 
              RowBox[{"18", " ", 
               SuperscriptBox["A", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "40"}], "+", 
              RowBox[{"84", " ", "A"}], "-", 
              RowBox[{"52", " ", 
               SuperscriptBox["A", "2"]}], "+", 
              RowBox[{"8", " ", 
               SuperscriptBox["A", "3"]}]}], ")"}], " ", 
            SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
         SuperscriptBox["tc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["ts", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"2", "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", 
              RowBox[{"21", " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["tc", "3"], " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"12", " ", 
            SuperscriptBox["A", "3"], " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"4", " ", 
            RowBox[{"(", 
             RowBox[{"3", "+", 
              RowBox[{"11", " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}], "-", 
           RowBox[{"2", " ", 
            SuperscriptBox["A", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"5", "+", 
              RowBox[{"39", " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"23", "+", 
              RowBox[{"111", " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tc", "+", "ts"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ts", "2"], "-", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"2", " ", "tc", " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"6", "-", 
              RowBox[{"7", " ", "A"}]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", "A"}], ")"}], " ", 
         SuperscriptBox["tc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           SuperscriptBox["ts", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", "9"}], "+", 
              RowBox[{"6", " ", "A"}]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["tc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"25", "-", 
              RowBox[{"26", " ", "A"}]}], ")"}], " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"8", " ", 
            RowBox[{"(", 
             RowBox[{"5", "-", 
              RowBox[{"8", " ", "A"}], "+", 
              RowBox[{"3", " ", 
               SuperscriptBox["A", "2"]}]}], ")"}], " ", 
            SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["tc", "3"], " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{"6", "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{
  3.9355643099217863`*^9, {3.9355643976293917`*^9, 3.935564402337263*^9}},
 CellLabel->
  "Out[949]=",ExpressionUUID->"d22ab7d4-5a4e-4659-8d64-230632a3c69d"],

Cell["\<\
-((alpha*Power(cs,2)*rhod*tc*(-(Power(ts,2)*(1 + 2*(2 - 3*A + \
Power(A,2))*Power(ts,2))) - 
         tc*ts*(2 + (12 - 23*A + 10*Power(A,2))*Power(ts,2)) + 
         Power(tc,2)*(-1 + (-25 + 43*A - 18*Power(A,2))*Power(ts,2) + 
            (-40 + 84*A - 52*Power(A,2) + 8*Power(A,3))*Power(ts,4)) + 
         2*(-1 + A)*Power(tc,4)*(1 + Power(ts,2))*
          (2 + 18*Power(ts,2) + 4*Power(A,2)*Power(ts,2) - A*(1 + \
21*Power(ts,2))) + 
         Power(tc,3)*ts*(12*Power(A,3)*Power(ts,2) - 4*(3 + 11*Power(ts,2)) - \
2*Power(A,2)*(5 + 39*Power(ts,2)) + 
            A*(23 + 111*Power(ts,2)))))/
     ((tc + ts)*(Power(ts,2) - 4*(-1 + A)*Power(ts,4) + 2*tc*ts*(1 + (6 - \
7*A)*Power(ts,2)) + 
         4*(-1 + A)*Power(tc,4)*(1 + Power(ts,2))*(-1 + (-9 + \
6*A)*Power(ts,2)) + 
         Power(tc,2)*(1 + (25 - 26*A)*Power(ts,2) + 8*(5 - 8*A + \
3*Power(A,2))*Power(ts,4)) + 
         2*Power(tc,3)*ts*(6 + 22*Power(ts,2) + 18*Power(A,2)*Power(ts,2) - \
A*(7 + 43*Power(ts,2))))))\
\>", "Output",
 CellChangeTimes->{
  3.9355643099217863`*^9, {3.9355643976293917`*^9, 3.9355644023398046`*^9}},
 CellLabel->
  "Out[950]//CForm=",ExpressionUUID->"629a7636-29bc-4c8b-99b9-c31e8814689d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Trr", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9350482656766653`*^9, 3.9350482767958097`*^9}},
 CellLabel->
  "In[962]:=",ExpressionUUID->"4b032676-7a84-4bc2-a4d2-b89b83b21a0e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"alpha", " ", 
    SuperscriptBox["cs", "2"], " ", "rhod", " ", "tc", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", 
         RowBox[{"2", " ", "Omega"}]}], ")"}], " ", "Omega", " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"Omega", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "5"}], " ", "A"}], "+", 
         RowBox[{"12", " ", "Omega"}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"61", " ", "A", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"44", " ", 
          SuperscriptBox["Omega", "3"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"tc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", " ", "ts"}], "+", 
         RowBox[{"Omega", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", "5"}], " ", "A"}], "+", 
            RowBox[{"12", " ", "Omega"}]}], ")"}], " ", 
          SuperscriptBox["ts", "3"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"44", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Omega", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tc", "+", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"7", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"2", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "Omega"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["Omega", "3"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.9355643143295803`*^9, 3.9356471053628883`*^9},
 CellLabel->
  "Out[962]=",ExpressionUUID->"501e1625-ee32-42fe-ac14-1ed863da92a8"],

Cell["\<\
(alpha*Power(cs,2)*rhod*tc*(Power(ts,2) - 2*(A - 2*Omega)*Omega*Power(ts,4) + \

       Omega*Power(tc,3)*ts*(-5*A + 12*Omega + \
12*Power(A,2)*Omega*Power(ts,2) - 
          61*A*Power(Omega,2)*Power(ts,2) + 44*Power(Omega,3)*Power(ts,2)) + 
       tc*(2*ts + Omega*(-5*A + 12*Omega)*Power(ts,3)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
8*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - A*Omega*Power(ts,2)*(9 + \
44*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,4)*(1 + Power(Omega,2)*Power(ts,2))*
        (4*Power(A,2)*Omega*Power(ts,2) - A*(1 + \
21*Power(Omega,2)*Power(ts,2)) + 
          2*(Omega + 9*Power(Omega,3)*Power(ts,2)))))/
   ((tc + ts)*(Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
       4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
        (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - 7*A*Omega*Power(ts,2) \
+ 6*Power(Omega,2)*Power(ts,2)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
          A*(7 + 43*Power(Omega,2)*Power(ts,2)))))\
\>", "Output",
 CellChangeTimes->{3.9355643143295803`*^9, 3.935647105364843*^9},
 CellLabel->
  "Out[963]//CForm=",ExpressionUUID->"c08945bc-4547-437a-8b4f-d22147e2e387"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Trphi", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.93504828616661*^9, 3.935048286718156*^9}},
 CellLabel->
  "In[966]:=",ExpressionUUID->"45754755-c1fc-4ae8-ba21-020af2273083"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"A", " ", "alpha", " ", 
    SuperscriptBox["cs", "2"], " ", "R", " ", "rhod", " ", "tc", " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"3", " ", "tc", " ", "ts"}], "+", 
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["ts", "2"], "+", 
    RowBox[{"4", " ", "Omega", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
     SuperscriptBox["ts", "4"]}], "+", 
    RowBox[{"4", " ", 
     RowBox[{"(", 
      RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
     SuperscriptBox["tc", "4"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"6", " ", "A", " ", "Omega", " ", 
        SuperscriptBox["ts", "2"]}], "-", 
       RowBox[{"9", " ", 
        SuperscriptBox["Omega", "2"], " ", 
        SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{
        SuperscriptBox["Omega", "2"], " ", 
        SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "tc", " ", "ts", " ", 
     RowBox[{"(", 
      RowBox[{"1", "-", 
       RowBox[{"7", " ", "A", " ", "Omega", " ", 
        SuperscriptBox["ts", "2"]}], "+", 
       RowBox[{"6", " ", 
        SuperscriptBox["Omega", "2"], " ", 
        SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
    RowBox[{
     SuperscriptBox["tc", "2"], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"25", " ", 
        SuperscriptBox["Omega", "2"], " ", 
        SuperscriptBox["ts", "2"]}], "+", 
       RowBox[{"24", " ", 
        SuperscriptBox["A", "2"], " ", 
        SuperscriptBox["Omega", "2"], " ", 
        SuperscriptBox["ts", "4"]}], "+", 
       RowBox[{"40", " ", 
        SuperscriptBox["Omega", "4"], " ", 
        SuperscriptBox["ts", "4"]}], "-", 
       RowBox[{"2", " ", "A", " ", "Omega", " ", 
        SuperscriptBox["ts", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"13", "+", 
          RowBox[{"32", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
    RowBox[{"2", " ", "Omega", " ", 
     SuperscriptBox["tc", "3"], " ", "ts", " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"6", " ", "Omega"}], "+", 
       RowBox[{"18", " ", 
        SuperscriptBox["A", "2"], " ", "Omega", " ", 
        SuperscriptBox["ts", "2"]}], "+", 
       RowBox[{"22", " ", 
        SuperscriptBox["Omega", "3"], " ", 
        SuperscriptBox["ts", "2"]}], "-", 
       RowBox[{"A", " ", 
        RowBox[{"(", 
         RowBox[{"7", "+", 
          RowBox[{"43", " ", 
           SuperscriptBox["Omega", "2"], " ", 
           SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.9355643180562468`*^9, {3.935647108140867*^9, 3.9356471104426613`*^9}},
 CellLabel->
  "Out[966]=",ExpressionUUID->"b70bdcd7-00c0-4d2e-a960-bed668bf6f82"],

Cell["\<\
(A*alpha*Power(cs,2)*R*rhod*tc*(3*tc*ts + Power(ts,2) + Power(tc,2)*(1 + \
Power(Omega,2)*Power(ts,2))))/
   (Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
     4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
      (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - 7*A*Omega*Power(ts,2) + \
6*Power(Omega,2)*Power(ts,2)) + 
     Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
        40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
     2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
        A*(7 + 43*Power(Omega,2)*Power(ts,2))))\
\>", "Output",
 CellChangeTimes->{
  3.9355643180562468`*^9, {3.935647108140867*^9, 3.935647110443748*^9}},
 CellLabel->
  "Out[967]//CForm=",ExpressionUUID->"0e13b478-4c0d-48c7-8351-ce5db6324fec"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Tphiphi", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.9350482939604673`*^9, 3.935048295305971*^9}},
 CellLabel->
  "In[968]:=",ExpressionUUID->"6e948589-0e6c-4b30-a6d4-772134976ad0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"alpha", " ", 
    SuperscriptBox["cs", "2"], " ", 
    SuperscriptBox["R", "2"], " ", "rhod", " ", "tc", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["A", "2"], "-", 
         RowBox[{"3", " ", "A", " ", "Omega"}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["Omega", "2"]}]}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"10", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"23", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"12", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["A", "3"], " ", "Omega", " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"9", "+", 
            RowBox[{"26", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"84", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["A", "3"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"11", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"39", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", 
            RowBox[{"111", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Omega", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tc", "+", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"7", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"2", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "Omega"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["Omega", "3"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.935564320638857*^9, 3.935647114115807*^9},
 CellLabel->
  "Out[968]=",ExpressionUUID->"a2409e56-b4da-489f-b16e-2d86e43ecec2"],

Cell["\<\
(alpha*Power(cs,2)*Power(R,2)*rhod*tc*(Power(ts,2) + 2*(Power(A,2) - \
3*A*Omega + 2*Power(Omega,2))*Power(ts,4) + 
       tc*ts*(2 + 10*Power(A,2)*Power(ts,2) - 23*A*Omega*Power(ts,2) + \
12*Power(Omega,2)*Power(ts,2)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) - \
8*Power(A,3)*Omega*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) + 2*Power(A,2)*Power(ts,2)*(9 + \
26*Power(Omega,2)*Power(ts,2)) - 
          A*Omega*Power(ts,2)*(43 + 84*Power(Omega,2)*Power(ts,2))) + 
       Power(tc,3)*ts*(-12*Power(A,3)*Omega*Power(ts,2) + 4*Power(Omega,2)*(3 \
+ 11*Power(Omega,2)*Power(ts,2)) + 
          2*Power(A,2)*(5 + 39*Power(Omega,2)*Power(ts,2)) - A*Omega*(23 + \
111*Power(Omega,2)*Power(ts,2))) - 
       2*(A - Omega)*Power(tc,4)*(1 + Power(Omega,2)*Power(ts,2))*
        (4*Power(A,2)*Omega*Power(ts,2) - A*(1 + \
21*Power(Omega,2)*Power(ts,2)) + 
          2*(Omega + 9*Power(Omega,3)*Power(ts,2)))))/
   ((tc + ts)*(Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
       4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
        (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - 7*A*Omega*Power(ts,2) \
+ 6*Power(Omega,2)*Power(ts,2)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
          A*(7 + 43*Power(Omega,2)*Power(ts,2)))))\
\>", "Output",
 CellChangeTimes->{3.935564320638857*^9, 3.935647114117256*^9},
 CellLabel->
  "Out[969]//CForm=",ExpressionUUID->"40db6257-5d2e-4a46-961a-68817ac8d715"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Trgrg", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.935217521399818*^9, 3.935217523002784*^9}},
 CellLabel->
  "In[970]:=",ExpressionUUID->"dda4377e-09bb-449f-b9c2-f1cea6d420c0"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"alpha", " ", 
    SuperscriptBox["cs", "2"], " ", "rhod", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "3"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "5"]}], "+", 
      RowBox[{"tc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "A"}], "-", 
            RowBox[{"8", " ", "Omega"}]}], ")"}], " ", "Omega", " ", 
          SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"8", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"50", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"37", "+", 
            RowBox[{"140", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Omega", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"Omega", " ", 
       SuperscriptBox["tc", "4"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"12", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"3", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", "Omega", " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"129", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tc", "+", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"7", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"2", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "Omega"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["Omega", "3"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.935564323827478*^9, 3.935647117322173*^9},
 CellLabel->
  "Out[970]=",ExpressionUUID->"20d685fc-15b2-4b58-b081-b02f744f4eb1"],

Cell["\<\
(alpha*Power(cs,2)*rhod*(Power(ts,3) + 4*Omega*(-A + Omega)*Power(ts,5) + 
       tc*(3*Power(ts,2) - 2*(9*A - 8*Omega)*Omega*Power(ts,4)) + 
       Power(tc,2)*ts*(3 + 37*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 8*A*Omega*Power(ts,2)*(5 + \
8*Power(Omega,2)*Power(ts,2))) + 
       Power(tc,3)*(1 + 37*Power(Omega,2)*Power(ts,2) + \
50*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          84*Power(Omega,4)*Power(ts,4) - A*Omega*Power(ts,2)*(37 + \
140*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,5)*(1 + Power(Omega,2)*Power(ts,2))*
        (4*Power(A,2)*Omega*Power(ts,2) - A*(1 + \
21*Power(Omega,2)*Power(ts,2)) + 
          2*(Omega + 9*Power(Omega,3)*Power(ts,2))) + 
       Omega*Power(tc,4)*ts*(12*Power(A,2)*Omega*Power(ts,2)*(3 + \
2*Power(Omega,2)*Power(ts,2)) + 
          4*Omega*(4 + 21*Power(Omega,2)*Power(ts,2) + \
9*Power(Omega,4)*Power(ts,4)) - 
          A*(13 + 129*Power(Omega,2)*Power(ts,2) + \
60*Power(Omega,4)*Power(ts,4)))))/
   ((tc + ts)*(Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
       4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
        (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - 7*A*Omega*Power(ts,2) \
+ 6*Power(Omega,2)*Power(ts,2)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
          A*(7 + 43*Power(Omega,2)*Power(ts,2)))))\
\>", "Output",
 CellChangeTimes->{3.935564323827478*^9, 3.935647117325122*^9},
 CellLabel->
  "Out[971]//CForm=",ExpressionUUID->"5b3fd248-a310-4948-af71-a9c42d72c3e1"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Trgphig", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.935220328059116*^9, 3.935220329455042*^9}},
 CellLabel->
  "In[972]:=",ExpressionUUID->"2f01b6be-b2dd-4d8c-ba0d-3b257f6732ed"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"A", " ", "alpha", " ", 
      SuperscriptBox["cs", "2"], " ", "R", " ", "rhod", " ", 
      SuperscriptBox["tc", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"tc", " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"12", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"11", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["ts", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"4", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"4", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["tc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"10", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"12", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"tc", "+", "ts"}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["ts", "2"], "+", 
        RowBox[{"4", " ", "Omega", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
         SuperscriptBox["ts", "4"]}], "+", 
        RowBox[{"4", " ", 
         RowBox[{"(", 
          RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
         SuperscriptBox["tc", "4"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           RowBox[{"6", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"9", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "tc", " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"7", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"6", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
        RowBox[{
         SuperscriptBox["tc", "2"], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"25", " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"24", " ", 
            SuperscriptBox["A", "2"], " ", 
            SuperscriptBox["Omega", "2"], " ", 
            SuperscriptBox["ts", "4"]}], "+", 
           RowBox[{"40", " ", 
            SuperscriptBox["Omega", "4"], " ", 
            SuperscriptBox["ts", "4"]}], "-", 
           RowBox[{"2", " ", "A", " ", "Omega", " ", 
            SuperscriptBox["ts", "2"], " ", 
            RowBox[{"(", 
             RowBox[{"13", "+", 
              RowBox[{"32", " ", 
               SuperscriptBox["Omega", "2"], " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"2", " ", "Omega", " ", 
         SuperscriptBox["tc", "3"], " ", "ts", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"6", " ", "Omega"}], "+", 
           RowBox[{"18", " ", 
            SuperscriptBox["A", "2"], " ", "Omega", " ", 
            SuperscriptBox["ts", "2"]}], "+", 
           RowBox[{"22", " ", 
            SuperscriptBox["Omega", "3"], " ", 
            SuperscriptBox["ts", "2"]}], "-", 
           RowBox[{"A", " ", 
            RowBox[{"(", 
             RowBox[{"7", "+", 
              RowBox[{"43", " ", 
               SuperscriptBox["Omega", "2"], " ", 
               SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
     ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{3.935564326315407*^9, 3.935647120851974*^9},
 CellLabel->
  "Out[972]=",ExpressionUUID->"750e3ad7-ea76-4b2e-8987-46fcd55ee6e1"],

Cell["\<\
-((A*alpha*Power(cs,2)*R*rhod*Power(tc,2)*(tc*ts*(-2 + 12*A*Omega*Power(ts,2) \
- 11*Power(Omega,2)*Power(ts,2)) + 
         Power(ts,2)*(-1 + 4*A*Omega*Power(ts,2) - \
4*Power(Omega,2)*Power(ts,2)) + 
         Power(tc,2)*(-1 + 10*A*Omega*Power(ts,2) - \
12*Power(Omega,2)*Power(ts,2))*
          (1 + Power(Omega,2)*Power(ts,2))))/
     ((tc + ts)*(Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
         4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
          (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - \
7*A*Omega*Power(ts,2) + 6*Power(Omega,2)*Power(ts,2)) + 
         Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
            40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
         2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
            A*(7 + 43*Power(Omega,2)*Power(ts,2))))))\
\>", "Output",
 CellChangeTimes->{3.935564326315407*^9, 3.935647120854397*^9},
 CellLabel->
  "Out[973]//CForm=",ExpressionUUID->"5d856387-0b89-4d8c-9304-537fa9a1c94b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"Tphigphig", "/.", 
     RowBox[{"sol", "[", 
      RowBox[{"[", "1", "]"}], "]"}]}], ")"}], ",", 
   RowBox[{"Assumptions", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"ts", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"tc", ">", "0"}], ",", 
      RowBox[{"R", ">", "0"}], " ", ",", 
      RowBox[{"Omega", ">", "0"}]}], "}"}]}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"CForm", "[", "%", "]"}]}], "Input",
 CellChangeTimes->{{3.93521753504828*^9, 3.935217539685528*^9}},
 CellLabel->
  "In[974]:=",ExpressionUUID->"eb929a0f-47b0-4997-b4e3-cc91dc756a8c"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"alpha", " ", 
    SuperscriptBox["cs", "2"], " ", 
    SuperscriptBox["R", "2"], " ", "rhod", " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "3"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "5"]}], "+", 
      RowBox[{"tc", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"9", " ", "A"}], "-", 
            RowBox[{"8", " ", "Omega"}]}], ")"}], " ", "Omega", " ", 
          SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"8", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"5", "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"2", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", 
       SuperscriptBox["tc", "5"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{"Omega", "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "3"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "3"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"37", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"8", " ", 
          SuperscriptBox["A", "3"], " ", "Omega", " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"84", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"43", "+", 
            RowBox[{"160", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["ts", "2"], "+", 
            RowBox[{"20", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "4"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "12"}], " ", 
          SuperscriptBox["A", "3"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"21", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"9", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox["A", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"98", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"24", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}], "-", 
         RowBox[{"A", " ", "Omega", " ", 
          RowBox[{"(", 
           RowBox[{"23", "+", 
            RowBox[{"171", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}], "+", 
            RowBox[{"60", " ", 
             SuperscriptBox["Omega", "4"], " ", 
             SuperscriptBox["ts", "4"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"tc", "+", "ts"}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["ts", "2"], "+", 
      RowBox[{"4", " ", "Omega", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "A"}], "+", "Omega"}], ")"}], " ", 
       SuperscriptBox["ts", "4"]}], "+", 
      RowBox[{"4", " ", 
       RowBox[{"(", 
        RowBox[{"A", "-", "Omega"}], ")"}], " ", "Omega", " ", 
       SuperscriptBox["tc", "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", 
         RowBox[{"6", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"9", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "tc", " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{"1", "-", 
         RowBox[{"7", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"6", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}]}], ")"}]}], "+", 
      RowBox[{
       SuperscriptBox["tc", "2"], " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"25", " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"24", " ", 
          SuperscriptBox["A", "2"], " ", 
          SuperscriptBox["Omega", "2"], " ", 
          SuperscriptBox["ts", "4"]}], "+", 
         RowBox[{"40", " ", 
          SuperscriptBox["Omega", "4"], " ", 
          SuperscriptBox["ts", "4"]}], "-", 
         RowBox[{"2", " ", "A", " ", "Omega", " ", 
          SuperscriptBox["ts", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"13", "+", 
            RowBox[{"32", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"2", " ", "Omega", " ", 
       SuperscriptBox["tc", "3"], " ", "ts", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", "Omega"}], "+", 
         RowBox[{"18", " ", 
          SuperscriptBox["A", "2"], " ", "Omega", " ", 
          SuperscriptBox["ts", "2"]}], "+", 
         RowBox[{"22", " ", 
          SuperscriptBox["Omega", "3"], " ", 
          SuperscriptBox["ts", "2"]}], "-", 
         RowBox[{"A", " ", 
          RowBox[{"(", 
           RowBox[{"7", "+", 
            RowBox[{"43", " ", 
             SuperscriptBox["Omega", "2"], " ", 
             SuperscriptBox["ts", "2"]}]}], ")"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.935564328598455*^9, 3.935647124930938*^9},
 CellLabel->
  "Out[974]=",ExpressionUUID->"c7d20650-d325-483c-9ff1-4c1d23add5f2"],

Cell["\<\
(alpha*Power(cs,2)*Power(R,2)*rhod*(Power(ts,3) + 4*Omega*(-A + \
Omega)*Power(ts,5) + 
       tc*(3*Power(ts,2) - 2*(9*A - 8*Omega)*Omega*Power(ts,4)) + 
       Power(tc,2)*ts*(3 + 37*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 8*A*Omega*Power(ts,2)*(5 + \
8*Power(Omega,2)*Power(ts,2))) - 
       2*(A - Omega)*Power(tc,5)*(1 + Power(Omega,2)*Power(ts,2))*
        (4*Power(A,2)*Omega*Power(ts,2) - A*(1 + \
21*Power(Omega,2)*Power(ts,2)) + 
          2*(Omega + 9*Power(Omega,3)*Power(ts,2))) + 
       Power(tc,3)*(1 + 37*Power(Omega,2)*Power(ts,2) - \
8*Power(A,3)*Omega*Power(ts,4) + 
          84*Power(Omega,4)*Power(ts,4) - A*Omega*Power(ts,2)*(43 + \
160*Power(Omega,2)*Power(ts,2)) + 
          4*Power(A,2)*(Power(ts,2) + 20*Power(Omega,2)*Power(ts,4))) + 
       Power(tc,4)*ts*(-12*Power(A,3)*Omega*Power(ts,2) + 
          4*Power(Omega,2)*(4 + 21*Power(Omega,2)*Power(ts,2) + \
9*Power(Omega,4)*Power(ts,4)) + 
          Power(A,2)*(6 + 98*Power(Omega,2)*Power(ts,2) + \
24*Power(Omega,4)*Power(ts,4)) - 
          A*Omega*(23 + 171*Power(Omega,2)*Power(ts,2) + \
60*Power(Omega,4)*Power(ts,4)))))/
   ((tc + ts)*(Power(ts,2) + 4*Omega*(-A + Omega)*Power(ts,4) + 
       4*(A - Omega)*Omega*Power(tc,4)*(-1 + 6*A*Omega*Power(ts,2) - \
9*Power(Omega,2)*Power(ts,2))*
        (1 + Power(Omega,2)*Power(ts,2)) + 2*tc*ts*(1 - 7*A*Omega*Power(ts,2) \
+ 6*Power(Omega,2)*Power(ts,2)) + 
       Power(tc,2)*(1 + 25*Power(Omega,2)*Power(ts,2) + \
24*Power(A,2)*Power(Omega,2)*Power(ts,4) + 
          40*Power(Omega,4)*Power(ts,4) - 2*A*Omega*Power(ts,2)*(13 + \
32*Power(Omega,2)*Power(ts,2))) + 
       2*Omega*Power(tc,3)*ts*(6*Omega + 18*Power(A,2)*Omega*Power(ts,2) + \
22*Power(Omega,3)*Power(ts,2) - 
          A*(7 + 43*Power(Omega,2)*Power(ts,2)))))\
\>", "Output",
 CellChangeTimes->{3.935564328598455*^9, 3.935647124933482*^9},
 CellLabel->
  "Out[975]//CForm=",ExpressionUUID->"92a0f4c1-536b-4d14-9345-14d26adae7c7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol1", " ", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn3", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn4", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn5", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn6", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn7", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn8", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn9", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn10", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trr", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", " ", 
       "0"}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Trphi", ",", "Tphiphi", ",", "Trrg", ",", "Trphig", ",", 
      "Trgphi", ",", "Tphiphig", ",", "Trgrg", ",", "Trgphig", ",", 
      "Tphigphig"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.9353227675128803`*^9, 3.9353227706506443`*^9}, {
  3.935322824860463*^9, 3.935322885456706*^9}, {3.935327022629994*^9, 
  3.935327060017293*^9}, {3.9353276568480053`*^9, 3.9353276976606083`*^9}, {
  3.935327766188265*^9, 3.935327782173016*^9}},
 CellLabel->
  "In[951]:=",ExpressionUUID->"7dd3b454-00c0-47cc-abe6-528ed8031282"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"A", "\[Rule]", 
               RowBox[{"-", 
                 FractionBox[
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "2"}], " ", "alpha", " ", 
                    SuperscriptBox["cs", "2"], " ", "Omega", " ", "rhod", " ", 
                    SuperscriptBox["St", "3"], " ", "tauc"}], "+", 
                    TemplateBox[{"12"}, "OutputSizeLimit`Skeleton"], "+", 
                    FractionBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]], "+", 
                    FractionBox[
                    RowBox[{"10", " ", "Omega", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "4"], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["St", "6"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["St", "5"], " ", "tauc"}], "+", 
                    TemplateBox[{"25"}, "OutputSizeLimit`Skeleton"]}]], "+", 
                    FractionBox[
                    RowBox[{"9", " ", "Omega", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "4"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"16", " ", "alpha", " ", 
                    SuperscriptBox["cs", "2"], " ", "rhod", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                    TemplateBox[{"12"}, "OutputSizeLimit`Skeleton"]}], 
                    ")"}]}], 
                    RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox["St", "6"]}], "-", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["St", "5"], " ", "tauc"}], "+", 
                    RowBox[{"15", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "2"]}], "-", 
                    RowBox[{"44", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                    TemplateBox[{"22"}, "OutputSizeLimit`Skeleton"]}]]}], 
                  RowBox[{"16", " ", "alpha", " ", 
                    SuperscriptBox["cs", "2"], " ", "rhod", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "3"]}]]}]}], ",", 
             RowBox[{"Trphi", "\[Rule]", 
               FractionBox[
                RowBox[{
                  TemplateBox[{"9"}, "OutputSizeLimit`Skeleton"], "+", 
                  FractionBox[
                   RowBox[{"R", " ", 
                    SqrtBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], 
                   RowBox[{"2", " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    ")"}]}]]}], 
                RowBox[{"2", " ", "St"}]]}], ",", 
             RowBox[{"Tphiphi", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
             RowBox[{"Trrg", "\[Rule]", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
             TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"Tphiphig", "\[Rule]", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
             RowBox[{"Trgrg", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
             RowBox[{"Trgphig", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"16", " ", 
                    SuperscriptBox["St", "4"], " ", "tauc"}], "+", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"16", " ", "St", " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                  RowBox[{"16", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}]}]]}], ",", 
             RowBox[{"Tphigphig", "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", "alpha", " ", 
                    SuperscriptBox["cs", "2"], " ", 
                    SuperscriptBox["R", "2"], " ", "rhod", " ", 
                    SuperscriptBox["St", "4"], " ", "tauc"}], "+", 
                  TemplateBox[{"33"}, "OutputSizeLimit`Skeleton"]}], 
                RowBox[{
                  RowBox[{
                    RowBox[{"-", "32"}], " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "2"]}], "-", 
                  RowBox[{"80", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "-", 
                  RowBox[{"80", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "-", 
                  RowBox[{"32", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "4"]}], "-", 
                  RowBox[{"32", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "-", 
                  RowBox[{"32", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}]]}]}], "}"}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], 
     Short[#, 8]& ], "line" -> 951, "sessionID" -> 23133301158482113369, 
   "byteCount" -> 2227936, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.93556613240491*^9},
 CellLabel->
  "Out[951]=",ExpressionUUID->"5ca671db-bb76-4ebe-80ca-b285fe69c041"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol2", " ", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn3", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn4", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn5", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn6", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn7", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn8", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn9", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn10", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphiphi", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", " ", 
       "0"}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Trphi", ",", "Trr", ",", "Trrg", ",", "Trphig", ",", "Trgphi",
       ",", "Tphiphig", ",", "Trgrg", ",", "Trgphig", ",", "Tphigphig"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935327093707089*^9, 3.935327124324306*^9}, {
  3.935327707378549*^9, 3.9353277433606253`*^9}, {3.935327784535293*^9, 
  3.9353277988423643`*^9}, {3.93539600346416*^9, 3.935396003574486*^9}},
 CellLabel->
  "In[952]:=",ExpressionUUID->"1235b6b6-3604-4fd9-8795-4ef5740f1f66"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], Short[#, 8]& ], "line" -> 
   952, "sessionID" -> 23133301158482113369, "byteCount" -> 112425784, "size" -> 
   8, "stored" -> False, "expr" -> Missing["NotStored"], "wrap" -> 
   OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.935566154248507*^9},
 CellLabel->
  "Out[952]=",ExpressionUUID->"cc02e950-2de3-4261-ba03-41157cbe8616"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol3", " ", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn3", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn4", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn5", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn6", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn7", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn8", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn9", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn10", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Trgrg", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", " ", 
       "0"}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Trphi", ",", "Tphiphi", ",", "Trrg", ",", "Trphig", ",", 
      "Trgphi", ",", "Tphiphig", ",", "Trr", ",", "Trgphig", ",", 
      "Tphigphig"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.93539599700635*^9, 3.9353960899125013`*^9}},
 CellLabel->
  "In[953]:=",ExpressionUUID->"98b14416-ed75-4c69-82c8-deefb5299c37"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"A", "\[Rule]", 
               FractionBox[
                RowBox[{
                  RowBox[{"4", " ", "Omega", " ", 
                    SuperscriptBox["St", "5"]}], "+", 
                  TemplateBox[{"13"}, "OutputSizeLimit`Skeleton"]}], 
                RowBox[{"2", " ", 
                  RowBox[{"(", 
                    RowBox[{
                    RowBox[{"24", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                    RowBox[{"50", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"36", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"24", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}]}]]}], ",", 
             RowBox[{"Trphi", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"10", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  RowBox[{"84", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["St", "7"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  RowBox[{"272", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                  TemplateBox[{"15"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"480", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "8"]}], "+", 
                  RowBox[{"448", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "8"]}], "+", 
                  RowBox[{"144", " ", 
                    SuperscriptBox["St", "8"], " ", 
                    SuperscriptBox["tauc", "8"]}]}]]}], ",", 
             RowBox[{"Tphiphi", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
             RowBox[{"Trrg", "\[Rule]", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
             TemplateBox[{"2"}, "OutputSizeLimit`Skeleton"], ",", 
             TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"Trr", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
             RowBox[{"Trgphig", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"10", " ", 
                    SuperscriptBox["St", "6"]}], "+", 
                  RowBox[{"74", " ", 
                    SuperscriptBox["St", "5"], " ", "tauc"}], "+", 
                  TemplateBox[{"16"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"72", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "6"]}]}]]}], ",", 
             RowBox[{"Tphigphig", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"10", " ", 
                    SuperscriptBox["St", "7"]}], "+", 
                  RowBox[{"94", " ", 
                    SuperscriptBox["St", "6"], " ", "tauc"}], "+", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["St", "8"], " ", "tauc"}], "+", 
                  RowBox[{"356", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  RowBox[{"342", " ", 
                    SuperscriptBox["St", "7"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  RowBox[{"40", " ", 
                    SuperscriptBox["St", "9"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  RowBox[{"698", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  RowBox[{"1184", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  RowBox[{"400", " ", 
                    SuperscriptBox["St", "8"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                  TemplateBox[{"9"}, "OutputSizeLimit`Skeleton"], "+", 
                  RowBox[{"1064", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "6"]}], "+", 
                  RowBox[{"1864", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "6"]}], "+", 
                  RowBox[{"1080", " ", 
                    SuperscriptBox["St", "7"], " ", 
                    SuperscriptBox["tauc", "6"]}], "+", 
                  RowBox[{"144", " ", 
                    SuperscriptBox["St", "9"], " ", 
                    SuperscriptBox["tauc", "6"]}], "+", 
                  RowBox[{"16", " ", 
                    SuperscriptBox["tauc", "7"]}], "+", 
                  RowBox[{"192", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "7"]}], "+", 
                  RowBox[{"480", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "7"]}], "+", 
                  RowBox[{"448", " ", 
                    SuperscriptBox["St", "6"], " ", 
                    SuperscriptBox["tauc", "7"]}], "+", 
                  RowBox[{"144", " ", 
                    SuperscriptBox["St", "8"], " ", 
                    SuperscriptBox["tauc", "7"]}]}]]}]}], "}"}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], "}"}], 
     Short[#, 8]& ], "line" -> 953, "sessionID" -> 23133301158482113369, 
   "byteCount" -> 4461712, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.935566160620544*^9},
 CellLabel->
  "Out[953]=",ExpressionUUID->"4fa9194c-49d9-465e-8351-0f5d1abf2dca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"sol4", " ", "=", 
  RowBox[{"Solve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn1", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn2", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn3", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn4", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn5", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn6", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn7", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn8", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      " ", ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn9", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", "0"}], 
      ",", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"eqn10", "/.", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Tphigphig", "->", " ", "0"}], ",", 
           RowBox[{"tc", "->", " ", 
            RowBox[{"tauc", "/", "Omega"}]}], ",", " ", 
           RowBox[{"ts", "->", " ", 
            RowBox[{"St", "/", "Omega"}]}]}], "}"}]}], ")"}], "==", " ", 
       "0"}]}], " ", "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "A", ",", "Trphi", ",", "Trr", ",", "Trrg", ",", "Trphig", ",", "Trgphi",
       ",", "Tphiphig", ",", "Trgrg", ",", "Trgphig", ",", "Tphiphi"}], 
     "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.935396011096858*^9, 3.93539601122108*^9}, {
  3.935396096753766*^9, 3.935396163862488*^9}},
 CellLabel->
  "In[954]:=",ExpressionUUID->"053cb321-e9b2-48b1-988f-d2d20727bae4"],

Cell[BoxData[
 TemplateBox[<|"shortenedBoxes" -> TagBox[
     RowBox[{"{", 
       RowBox[{
         RowBox[{"{", 
           RowBox[{
             RowBox[{"A", "\[Rule]", 
               RowBox[{
                 FractionBox[
                  RowBox[{
                    RowBox[{"12", " ", "Omega", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                    RowBox[{"2", " ", "Omega", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"40", " ", "Omega", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"3", " ", "Omega", " ", "St", " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"49", " ", "Omega", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"12", " ", "Omega", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"Omega", " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"26", " ", "Omega", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"25", " ", "Omega", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], 
                  RowBox[{"6", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}]}]], "+", 
                 FractionBox[
                  RowBox[{
                    RowBox[{
                    RowBox[{"-", "4"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"12", " ", "Omega", " ", 
                    SuperscriptBox["St", "5"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                    TemplateBox[{"7"}, "OutputSizeLimit`Skeleton"], "+", 
                    RowBox[{"25", " ", "Omega", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}], "2"]}], "-", 
                    RowBox[{"12", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}], " ", 
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}]}]}], 
                  RowBox[{"6", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"2", "/", "3"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}], " ", 
                    SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"100"}, "OutputSizeLimit`Skeleton"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "2"], "+", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}]]}], 
                    ")"}], 
                    RowBox[{"1", "/", "3"}]]}]], "-", 
                 FractionBox[
                  SuperscriptBox[
                   RowBox[{"(", 
                    RowBox[{
                    TemplateBox[{"100"}, "OutputSizeLimit`Skeleton"], "+", 
                    SqrtBox[
                    RowBox[{
                    SuperscriptBox[
                    RowBox[{"(", 
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ")"}], 
                    "2"], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox[
                    TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                    "3"]}]}]]}], ")"}], 
                   RowBox[{"1", "/", "3"}]], 
                  RowBox[{"12", " ", 
                    SuperscriptBox["2", 
                    RowBox[{"1", "/", "3"}]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "3"]}], "+", 
                    RowBox[{"3", " ", 
                    SuperscriptBox["St", "3"], " ", 
                    SuperscriptBox["tauc", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "2"], " ", 
                    SuperscriptBox["tauc", "5"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["St", "4"], " ", 
                    SuperscriptBox["tauc", "5"]}]}], ")"}]}]]}]}], ",", 
             RowBox[{"Trphi", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]]}], ",", 
             TemplateBox[{"6"}, "OutputSizeLimit`Skeleton"], ",", 
             RowBox[{"Trgphig", "\[Rule]", 
               TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"]}], ",", 
             RowBox[{"Tphiphi", "\[Rule]", 
               FractionBox[
                TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], 
                RowBox[{
                  RowBox[{"2", " ", 
                    SuperscriptBox["Omega", "2"], " ", 
                    SuperscriptBox["St", "7"], " ", 
                    SuperscriptBox["tauc", "2"]}], "+", 
                  TemplateBox[{"54"}, "OutputSizeLimit`Skeleton"]}]]}]}], 
           "}"}], ",", 
         TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], ",", 
         RowBox[{"{", 
           TemplateBox[{"1"}, "OutputSizeLimit`Skeleton"], "}"}]}], "}"}], 
     Short[#, 8]& ], "line" -> 954, "sessionID" -> 23133301158482113369, 
   "byteCount" -> 129520048, "size" -> 8, "stored" -> False, "expr" -> 
   Missing["NotStored"], "wrap" -> OutputSizeLimit`Defer, "version" -> 1|>,
  "OutputSizeLimitTemplate"]], "Output",
 CellChangeTimes->{3.9355661887534447`*^9},
 CellLabel->
  "Out[954]=",ExpressionUUID->"211ea6b3-976b-4aa5-a619-eadd566fd8f0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"Simplify", "[", 
  RowBox[{
   RowBox[{"A", "/.", 
    RowBox[{"sol1", "[", 
     RowBox[{"[", "1", "]"}], "]"}]}], ",", 
   RowBox[{"Assumptions", "->", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Omega", ">", "0"}], ",", 
      RowBox[{"rhod", ">", "0"}], ",", 
      RowBox[{"St", ">", "0"}], ",", 
      RowBox[{"tauc", ">", "0"}], ",", 
      RowBox[{"alpha", ">", "0"}], ",", 
      RowBox[{"cs", ">", "0"}]}], "}"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935401065512081*^9, 3.935401126080854*^9}, {
  3.935406444913287*^9, 3.935406448232575*^9}, {3.935406732049616*^9, 
  3.9354067322615213`*^9}, {3.9354068415764933`*^9, 
  3.9354068417841873`*^9}},ExpressionUUID->"3ada9aa2-b83b-47aa-b56a-\
ba2235419c4c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CForm", "[", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"A", "/.", 
      RowBox[{"sol4", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Omega", ">", "0"}], ",", 
        RowBox[{"rhod", ">", "0"}], ",", 
        RowBox[{"St", ">", "0"}], ",", 
        RowBox[{"tauc", ">", "0"}], ",", 
        RowBox[{"alpha", ">", "0"}], ",", 
        RowBox[{"cs", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"Omega", "->", "1"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.935401014252512*^9, 3.93540105114196*^9}, {
  3.935406609693927*^9, 3.9354066564086227`*^9}, {3.9354066995113897`*^9, 
  3.9354067084090567`*^9}, {3.935406753765751*^9, 3.935406759724283*^9}, {
  3.9354093042796373`*^9, 3.9354093215119457`*^9}, {3.935409351898222*^9, 
  3.935409368676005*^9}, {3.9354095089325523`*^9, 3.9354095092286463`*^9}, {
  3.935566234358117*^9, 3.9355662345813093`*^9}, {3.935566363882707*^9, 
  3.9355663647603197`*^9}, {3.935566423401732*^9, 3.935566436672333*^9}},
 CellLabel->
  "In[961]:=",ExpressionUUID->"95d731c1-1f08-476b-adb9-31a29ccbf64f"],

Cell["\<\
-0.08333333333333333*((-2*(3*St*Power(tauc,2) + 49*Power(St,3)*Power(tauc,2) \
+ Power(tauc,3) + 
           12*Power(St,5)*(1 + Power(tauc,2)) + 5*Power(St,4)*tauc*(8 + \
5*Power(tauc,2)) + 
           2*Power(St,2)*(tauc + 13*Power(tauc,3))))/tauc + 
      (2*Power(2,0.3333333333333333)*(6*St*Power(tauc,6) + Power(tauc,7) + 
           144*Power(St,10)*tauc*Power(1 + Power(tauc,2),2) + \
Power(St,2)*Power(tauc,5)*(13 + 16*Power(tauc,2)) + 
           2*Power(St,3)*Power(tauc,4)*(6 + 31*Power(tauc,2)) + 
           Power(St,5)*Power(tauc,4)*(-305 + 802*Power(tauc,2)) + 
           2*Power(St,6)*Power(tauc,3)*(-247 + 696*Power(tauc,2) + \
164*Power(tauc,4)) + 
           Power(St,4)*Power(tauc,3)*(4 - 23*Power(tauc,2) + \
186*Power(tauc,4)) + 
           2*Power(St,7)*Power(tauc,2)*(-189 + 751*Power(tauc,2) + \
493*Power(tauc,4)) + 
           24*Power(St,9)*(-1 + 23*Power(tauc,2) + 34*Power(tauc,4) + \
10*Power(tauc,6)) + 
           Power(St,8)*tauc*(-144 + 1132*Power(tauc,2) + 1208*Power(tauc,4) + \
157*Power(tauc,6))))/
       Power(-(Power(tauc,5)*(18*St*Power(tauc,9) + 2*Power(tauc,10) + 
              3456*Power(St,15)*tauc*Power(1 + Power(tauc,2),3) + 
              6*Power(St,2)*Power(tauc,8)*(11 + 8*Power(tauc,2)) + 
              6*Power(St,3)*Power(tauc,7)*(21 + 55*Power(tauc,2)) + 
              864*Power(St,14)*Power(1 + Power(tauc,2),2)*(-1 + \
24*Power(tauc,2) + 10*Power(tauc,4)) + 
              3*Power(St,4)*Power(tauc,6)*(44 + 267*Power(tauc,2) + \
214*Power(tauc,4)) + 
              6*Power(St,5)*Power(tauc,5)*(12 + 91*Power(tauc,2) + \
598*Power(tauc,4)) + 
              6*Power(St,7)*Power(tauc,5)*(-308 - 2561*Power(tauc,2) + \
5718*Power(tauc,4)) + 
              3*Power(St,8)*Power(tauc,4)*(-412 - 19479*Power(tauc,2) + \
29321*Power(tauc,4) + 
                 4450*Power(tauc,6)) + Power(St,6)*Power(tauc,4)*
               (16 - 855*Power(tauc,2) + 3783*Power(tauc,4) + \
5584*Power(tauc,6)) + 
              2*Power(St,9)*Power(tauc,3)*(-63 - 48750*Power(tauc,2) + \
67210*Power(tauc,4) + 
                 34005*Power(tauc,6)) + 72*Power(St,13)*tauc*
               (-100 + 733*Power(tauc,2) + 1665*Power(tauc,4) + \
956*Power(tauc,6) + 124*Power(tauc,8)) + 
              2*Power(St,12)*Power(tauc,2)*(-14184 + 47548*Power(tauc,2) + \
93414*Power(tauc,4) + 
                 37020*Power(tauc,6) + 1963*Power(tauc,8)) + 
              3*Power(St,10)*Power(tauc,2)*(72 - 33134*Power(tauc,2) + \
49148*Power(tauc,4) + 
                 50105*Power(tauc,6) + 4096*Power(tauc,8)) + 
              6*Power(St,11)*tauc*(12 - 11028*Power(tauc,2) + \
21715*Power(tauc,4) + 33701*Power(tauc,6) + 
                 7651*Power(tauc,8)))) + 3*Sqrt(3)*
          Sqrt(-(Power(St,4)*Power(tauc,9)*Power(3*St*tauc + 2*Power(tauc,2) \
+ 2*Power(St,2)*(1 + Power(tauc,2)),
               2)*(4*Power(tauc,15)*(-2 + Power(tauc,2)) + 
                2304*Power(St,20)*tauc*Power(1 + Power(tauc,2),4)*Power(1 + \
3*Power(tauc,2),2) + 
                4*St*Power(tauc,14)*(-24 + 19*Power(tauc,2)) + 
                Power(St,2)*Power(tauc,13)*(-504 + 473*Power(tauc,2) + \
64*Power(tauc,4)) + 
                4*Power(St,3)*Power(tauc,12)*(-380 + 413*Power(tauc,2) + \
273*Power(tauc,4)) + 
                2*Power(St,4)*Power(tauc,11)*(-1452 + 2825*Power(tauc,2) + \
2483*Power(tauc,4) + 
                   456*Power(tauc,6)) + 4*Power(St,5)*Power(tauc,10)*
                 (-912 + 5521*Power(tauc,2) + 904*Power(tauc,4) + \
3963*Power(tauc,6)) + 
                128*Power(St,19)*Power(1 + Power(tauc,2),3)*
                 (-4 + 206*Power(tauc,2) + 1317*Power(tauc,4) + \
1872*Power(tauc,6) + 297*Power(tauc,8)) + 
                Power(St,6)*Power(tauc,9)*(-3016 + 68137*Power(tauc,2) - \
36208*Power(tauc,4) + 
                   94775*Power(tauc,6) + 4352*Power(tauc,8)) + 
                4*Power(St,7)*Power(tauc,8)*(-396 + 35632*Power(tauc,2) - \
39612*Power(tauc,4) + 
                   74152*Power(tauc,6) + 20165*Power(tauc,8)) + 
                16*Power(St,18)*tauc*Power(1 + Power(tauc,2),2)*
                 (-480 + 7996*Power(tauc,2) + 58688*Power(tauc,4) + \
90481*Power(tauc,6) + 33366*Power(tauc,8) + 
                   2061*Power(tauc,10)) + 2*Power(St,8)*Power(tauc,7)*
                 (-240 + 100966*Power(tauc,2) - 213609*Power(tauc,4) + \
303320*Power(tauc,6) + 
                   260826*Power(tauc,8) + 5020*Power(tauc,10)) + 
                Power(St,10)*Power(tauc,7)*(132832 - 1786900*Power(tauc,2) + \
989137*Power(tauc,4) + 
                   4650512*Power(tauc,6) + 1241479*Power(tauc,8) + \
12864*Power(tauc,10)) + 
                4*Power(St,9)*Power(tauc,6)*(-16 + 49269*Power(tauc,2) - \
240948*Power(tauc,4) + 
                   230303*Power(tauc,6) + 471024*Power(tauc,8) + \
47877*Power(tauc,10)) + 
                4*Power(St,11)*Power(tauc,6)*(15136 - 640163*Power(tauc,2) + \
122471*Power(tauc,4) + 
                   2161047*Power(tauc,6) + 1109669*Power(tauc,8) + \
60627*Power(tauc,10)) + 
                2*Power(St,12)*Power(tauc,5)*(8826 - 1387664*Power(tauc,2) - \
203832*Power(tauc,4) + 
                   6301794*Power(tauc,6) + 5230223*Power(tauc,8) + \
745091*Power(tauc,10) + 4712*Power(tauc,12)) + 
                4*Power(St,15)*Power(tauc,4)*(-165560 - 2148*Power(tauc,2) + \
2816014*Power(tauc,4) + 
                   5447938*Power(tauc,6) + 3354927*Power(tauc,8) + \
625150*Power(tauc,10) + 14871*Power(tauc,12))\\
                 + 4*Power(St,13)*Power(tauc,4)*
                 (732 - 569226*Power(tauc,2) - 232912*Power(tauc,4) + \
3689498*Power(tauc,6) + 
                   4423998*Power(tauc,8) + 1205848*Power(tauc,10) + \
42025*Power(tauc,12)) + 
                4*Power(St,16)*Power(tauc,3)*(-56480 + 81316*Power(tauc,2) + \
1798888*Power(tauc,4) + 
                   4043493*Power(tauc,6) + 3279478*Power(tauc,8) + \
981566*Power(tauc,10) + 70242*Power(tauc,12) + 
                   153*Power(tauc,14)) + 16*Power(St,17)*Power(tauc,2)*
                 (-3320 + 16952*Power(tauc,2) + 218484*Power(tauc,4) + \
558791*Power(tauc,6) + 
                   571436*Power(tauc,8) + 245628*Power(tauc,10) + \
35284*Power(tauc,12) + 513*Power(tauc,14)) + 
                Power(St,14)*Power(tauc,3)*(208 - 1416736*Power(tauc,2) - \
644564*Power(tauc,4) + 
                   14186984*Power(tauc,6) + 22452188*Power(tauc,8) + \
9748528*Power(tauc,10) + 
                   928057*Power(tauc,12) + \
3712*Power(tauc,14))))),0.3333333333333333) + 
      (Power(2,0.6666666666666666)*Power(-(Power(tauc,5)*
              (18*St*Power(tauc,9) + 2*Power(tauc,10) + \
3456*Power(St,15)*tauc*Power(1 + Power(tauc,2),3) + 
                6*Power(St,2)*Power(tauc,8)*(11 + 8*Power(tauc,2)) + 
                6*Power(St,3)*Power(tauc,7)*(21 + 55*Power(tauc,2)) + 
                864*Power(St,14)*Power(1 + Power(tauc,2),2)*(-1 + \
24*Power(tauc,2) + 10*Power(tauc,4)) + 
                3*Power(St,4)*Power(tauc,6)*(44 + 267*Power(tauc,2) + \
214*Power(tauc,4)) + 
                6*Power(St,5)*Power(tauc,5)*(12 + 91*Power(tauc,2) + \
598*Power(tauc,4)) + 
                6*Power(St,7)*Power(tauc,5)*(-308 - 2561*Power(tauc,2) + \
5718*Power(tauc,4)) + 
                3*Power(St,8)*Power(tauc,4)*(-412 - 19479*Power(tauc,2) + \
29321*Power(tauc,4) + 
                   4450*Power(tauc,6)) + Power(St,6)*Power(tauc,4)*
                 (16 - 855*Power(tauc,2) + 3783*Power(tauc,4) + \
5584*Power(tauc,6)) + 
                2*Power(St,9)*Power(tauc,3)*(-63 - 48750*Power(tauc,2) + \
67210*Power(tauc,4) + 
                   34005*Power(tauc,6)) + 72*Power(St,13)*tauc*
                 (-100 + 733*Power(tauc,2) + 1665*Power(tauc,4) + \
956*Power(tauc,6) + 124*Power(tauc,8)) + 
                2*Power(St,12)*Power(tauc,2)*(-14184 + 47548*Power(tauc,2) + \
93414*Power(tauc,4) + 
                   37020*Power(tauc,6) + 1963*Power(tauc,8)) + 
                3*Power(St,10)*Power(tauc,2)*(72 - 33134*Power(tauc,2) + \
49148*Power(tauc,4) + 
                   50105*Power(tauc,6) + 4096*Power(tauc,8)) + 
                6*Power(St,11)*tauc*(12 - 11028*Power(tauc,2) + \
21715*Power(tauc,4) + 33701*Power(tauc,6) + 
                   7651*Power(tauc,8)))) + 3*Sqrt(3)*
            Sqrt(-(Power(St,4)*Power(tauc,9)*Power(3*St*tauc + \
2*Power(tauc,2) + 
                  2*Power(St,2)*(1 + Power(tauc,2)),2)*
                (4*Power(tauc,15)*(-2 + Power(tauc,2)) + 
                  2304*Power(St,20)*tauc*Power(1 + Power(tauc,2),4)*Power(1 + \
3*Power(tauc,2),2) + 
                  4*St*Power(tauc,14)*(-24 + 19*Power(tauc,2)) + 
                  Power(St,2)*Power(tauc,13)*(-504 + 473*Power(tauc,2) + \
64*Power(tauc,4)) + 
                  4*Power(St,3)*Power(tauc,12)*(-380 + 413*Power(tauc,2) + \
273*Power(tauc,4)) + 
                  2*Power(St,4)*Power(tauc,11)*
                   (-1452 + 2825*Power(tauc,2) + 2483*Power(tauc,4) + \
456*Power(tauc,6)) + 
                  4*Power(St,5)*Power(tauc,10)*
                   (-912 + 5521*Power(tauc,2) + 904*Power(tauc,4) + \
3963*Power(tauc,6)) + 
                  128*Power(St,19)*Power(1 + Power(tauc,2),3)*
                   (-4 + 206*Power(tauc,2) + 1317*Power(tauc,4) + \
1872*Power(tauc,6) + 297*Power(tauc,8)) + 
                  Power(St,6)*Power(tauc,9)*(-3016 + 68137*Power(tauc,2) - \
36208*Power(tauc,4) + 
                     94775*Power(tauc,6) + 4352*Power(tauc,8)) + 
                  4*Power(St,7)*Power(tauc,8)*
                   (-396 + 35632*Power(tauc,2) - 39612*Power(tauc,4) + \
74152*Power(tauc,6) + 20165*Power(tauc,8))\\
                   + 16*Power(St,18)*tauc*Power(1 + Power(tauc,2),2)*
                   (-480 + 7996*Power(tauc,2) + 58688*Power(tauc,4) + \
90481*Power(tauc,6) + 33366*Power(tauc,8) + 
                     2061*Power(tauc,10)) + 2*Power(St,8)*Power(tauc,7)*
                   (-240 + 100966*Power(tauc,2) - 213609*Power(tauc,4) + \
303320*Power(tauc,6) + 
                     260826*Power(tauc,8) + 5020*Power(tauc,10)) + 
                  Power(St,10)*Power(tauc,7)*(132832 - 1786900*Power(tauc,2) \
+ 989137*Power(tauc,4) + 
                     4650512*Power(tauc,6) + 1241479*Power(tauc,8) + \
12864*Power(tauc,10)) + 
                  4*Power(St,9)*Power(tauc,6)*
                   (-16 + 49269*Power(tauc,2) - 240948*Power(tauc,4) + \
230303*Power(tauc,6) + 
                     471024*Power(tauc,8) + 47877*Power(tauc,10)) + 
                  4*Power(St,11)*Power(tauc,6)*
                   (15136 - 640163*Power(tauc,2) + 122471*Power(tauc,4) + \
2161047*Power(tauc,6) + 
                     1109669*Power(tauc,8) + 60627*Power(tauc,10)) + 
                  2*Power(St,12)*Power(tauc,5)*
                   (8826 - 1387664*Power(tauc,2) - 203832*Power(tauc,4) + \
6301794*Power(tauc,6) + 
                     5230223*Power(tauc,8) + 745091*Power(tauc,10) + \
4712*Power(tauc,12)) + 
                  4*Power(St,15)*Power(tauc,4)*
                   (-165560 - 2148*Power(tauc,2) + 2816014*Power(tauc,4) + \
5447938*Power(tauc,6) + 
                     3354927*Power(tauc,8) + 625150*Power(tauc,10) + \
14871*Power(tauc,12)) + 
                  4*Power(St,13)*Power(tauc,4)*
                   (732 - 569226*Power(tauc,2) - 232912*Power(tauc,4) + \
3689498*Power(tauc,6) + 
                     4423998*Power(tauc,8) + 1205848*Power(tauc,10) + \
42025*Power(tauc,12)) + 
                  4*Power(St,16)*Power(tauc,3)*
                   (-56480 + 81316*Power(tauc,2) + 1798888*Power(tauc,4) + \
4043493*Power(tauc,6) + 
                     3279478*Power(tauc,8) + 981566*Power(tauc,10) + \
70242*Power(tauc,12) + 153*Power(tauc,14)) + 
                  16*Power(St,17)*Power(tauc,2)*
                   (-3320 + 16952*Power(tauc,2) + 218484*Power(tauc,4) + \
558791*Power(tauc,6) + 
                     571436*Power(tauc,8) + 245628*Power(tauc,10) + \
35284*Power(tauc,12) + 513*Power(tauc,14)) + 
                  Power(St,14)*Power(tauc,3)*(208 - 1416736*Power(tauc,2) - \
644564*Power(tauc,4) + 
                     14186984*Power(tauc,6) + 22452188*Power(tauc,8) + \
9748528*Power(tauc,10) + 
                     928057*Power(tauc,12) + \
3712*Power(tauc,14))))),0.3333333333333333))/Power(tauc,3))/
    (Power(St,2)*(3*St*tauc + 2*Power(tauc,2) + 2*Power(St,2)*(1 + \
Power(tauc,2))))\
\>", "Output",
 CellChangeTimes->{
  3.935566236941595*^9, {3.935566344135696*^9, 3.935566367804907*^9}, {
   3.935566425472273*^9, 3.935566442596795*^9}},
 CellLabel->
  "Out[961]//CForm=",ExpressionUUID->"931050f0-4870-4ecb-8317-06a459ab833e"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"pphiphizero", " ", "=", " ", 
  RowBox[{
   RowBox[{"Simplify", "[", 
    RowBox[{
     RowBox[{"A", "/.", 
      RowBox[{"sol2", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], ",", 
     RowBox[{"Assumptions", "->", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Omega", ">", "0"}], ",", 
        RowBox[{"rhod", ">", "0"}], ",", 
        RowBox[{"St", ">", "0"}], ",", 
        RowBox[{"tauc", ">", "0"}], ",", 
        RowBox[{"alpha", ">", "0"}], ",", 
        RowBox[{"cs", ">", "0"}]}], "}"}]}]}], "]"}], "/.", 
   RowBox[{"Omega", "->", "1"}]}]}]], "Input",
 CellChangeTimes->{{3.935470249658691*^9, 3.9354702581879587`*^9}},
 CellLabel->
  "In[955]:=",ExpressionUUID->"e9b4eecb-7b2a-438c-9403-c1cc2803324e"],

Cell[BoxData[
 RowBox[{"pphiphizero", "/.", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"tauc", "->", "0.01"}], ",", 
    RowBox[{"St", "->", "1.1"}]}], "}"}]}]], "Input",
 CellChangeTimes->{{3.935470269099091*^9, 3.935470317548943*^9}},
 CellLabel->
  "In[956]:=",ExpressionUUID->"656ee56b-b083-430f-a5f9-3840076d73fe"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.935470297385293*^9, 
  3.935470298701386*^9}},ExpressionUUID->"c8205c2b-a90d-485d-9f2a-\
cdda2a7fcfad"]
},
WindowSize->{1011, 894},
WindowMargins->{{66, Automatic}, {Automatic, 20}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (July 24, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"2ac89822-e4d2-4815-aec3-63ef90378ca8"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 1283, 28, 94, "Input",ExpressionUUID->"8d2e03f5-3fc6-48b4-b855-9124bab9b8a5"],
Cell[CellGroupData[{
Cell[1866, 52, 8051, 228, 262, "Input",ExpressionUUID->"d43b8890-c267-4a2a-b85f-ff3302dc8dfc"],
Cell[9920, 282, 340, 10, 50, "Output",ExpressionUUID->"baca3199-6be7-4a9a-9fea-b8724b9d318e"],
Cell[10263, 294, 485, 14, 50, "Output",ExpressionUUID->"66dfebd9-fb2c-4ccd-afa8-947ac154c8f5"],
Cell[10751, 310, 425, 13, 50, "Output",ExpressionUUID->"22b85d85-30bc-4663-bdef-ff435a3afdf0"],
Cell[11179, 325, 519, 16, 50, "Output",ExpressionUUID->"3b3b9c90-cea1-461a-8e17-2e66a6a6c4b0"],
Cell[11701, 343, 636, 19, 50, "Output",ExpressionUUID->"3f7cac98-e282-443d-b159-a9014c0877b5"],
Cell[12340, 364, 588, 19, 50, "Output",ExpressionUUID->"a0158c93-5162-422d-bf94-8e833439d623"],
Cell[12931, 385, 643, 20, 50, "Output",ExpressionUUID->"8de2b4e8-3e72-4aaf-9062-b53a291fecd2"],
Cell[13577, 407, 498, 16, 54, "Output",ExpressionUUID->"b2710e98-bf0f-44f4-99b6-879e9089e0f4"],
Cell[14078, 425, 599, 19, 50, "Output",ExpressionUUID->"36ca7538-f00e-4962-a565-a09c82b51927"],
Cell[14680, 446, 593, 17, 52, "Output",ExpressionUUID->"d360dd19-4ea6-49dc-9f23-db097dab9dbd"]
}, Open  ]],
Cell[15288, 466, 325, 8, 30, "Input",ExpressionUUID->"8c7a79c2-1f84-40c3-a8e6-26c131882beb"],
Cell[CellGroupData[{
Cell[15638, 478, 1056, 25, 52, "Input",ExpressionUUID->"2419a928-b323-4b69-9f4e-d9831d1686ec"],
Cell[16697, 505, 230886, 5454, 13314, "Output",ExpressionUUID->"c873f7ce-379c-4b8e-9909-200610c159c8"]
}, Open  ]],
Cell[247598, 5962, 531, 15, 30, "Input",ExpressionUUID->"7c2ff34d-ef0f-4460-94ff-9b9e52b1227d"],
Cell[CellGroupData[{
Cell[248154, 5981, 1069, 27, 52, "Input",ExpressionUUID->"2317d953-6337-4558-af99-b4d15b893a71"],
Cell[249226, 6010, 4620, 140, 106, "Output",ExpressionUUID->"aaf411bb-109f-49af-acdd-e44c1a051675"],
Cell[253849, 6152, 976, 20, 174, "Output",ExpressionUUID->"947f16dd-39f9-428a-81bb-ab0de6dd9f77"]
}, Open  ]],
Cell[CellGroupData[{
Cell[254862, 6177, 991, 26, 52, "Input",ExpressionUUID->"e921c45a-80a3-488d-b207-7f0b2a2eb5cb"],
Cell[255856, 6205, 2553, 80, 83, "Output",ExpressionUUID->"94667845-15e4-446b-8903-9febf06105bb"],
Cell[258412, 6287, 625, 14, 120, "Output",ExpressionUUID->"2b57486f-4193-40b8-a258-619255cdd640"]
}, Open  ]],
Cell[CellGroupData[{
Cell[259074, 6306, 1017, 26, 52, "Input",ExpressionUUID->"c0a7d996-b7ee-4668-ac20-53daf674852e"],
Cell[260094, 6334, 5875, 168, 129, "Output",ExpressionUUID->"d22ab7d4-5a4e-4659-8d64-230632a3c69d"],
Cell[265972, 6504, 1193, 24, 246, "Output",ExpressionUUID->"629a7636-29bc-4c8b-99b9-c31e8814689d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[267202, 6533, 759, 21, 52, "Input",ExpressionUUID->"4b032676-7a84-4bc2-a4d2-b89b83b21a0e"],
Cell[267964, 6556, 5969, 164, 198, "Output",ExpressionUUID->"501e1625-ee32-42fe-ac14-1ed863da92a8"],
Cell[273936, 6722, 1540, 30, 318, "Output",ExpressionUUID->"c08945bc-4547-437a-8b4f-d22147e2e387"]
}, Open  ]],
Cell[CellGroupData[{
Cell[275513, 6757, 756, 21, 52, "Input",ExpressionUUID->"45754755-c1fc-4ae8-ba21-020af2273083"],
Cell[276272, 6780, 3210, 91, 106, "Output",ExpressionUUID->"b70bdcd7-00c0-4d2e-a960-bed668bf6f82"],
Cell[279485, 6873, 942, 19, 174, "Output",ExpressionUUID->"0e13b478-4c0d-48c7-8351-ce5db6324fec"]
}, Open  ]],
Cell[CellGroupData[{
Cell[280464, 6897, 761, 21, 52, "Input",ExpressionUUID->"6e948589-0e6c-4b30-a6d4-772134976ad0"],
Cell[281228, 6920, 6922, 189, 198, "Output",ExpressionUUID->"a2409e56-b4da-489f-b16e-2d86e43ecec2"],
Cell[288153, 7111, 1761, 33, 336, "Output",ExpressionUUID->"40db6257-5d2e-4a46-961a-68817ac8d715"]
}, Open  ]],
Cell[CellGroupData[{
Cell[289951, 7149, 757, 21, 52, "Input",ExpressionUUID->"dda4377e-09bb-449f-b9c2-f1cea6d420c0"],
Cell[290711, 7172, 7326, 199, 221, "Output",ExpressionUUID->"20d685fc-15b2-4b58-b081-b02f744f4eb1"],
Cell[298040, 7373, 1871, 36, 372, "Output",ExpressionUUID->"5b3fd248-a310-4948-af71-a9c42d72c3e1"]
}, Open  ]],
Cell[CellGroupData[{
Cell[299948, 7414, 759, 21, 52, "Input",ExpressionUUID->"2f01b6be-b2dd-4d8c-ba0d-3b257f6732ed"],
Cell[300710, 7437, 4627, 122, 152, "Output",ExpressionUUID->"750e3ad7-ea76-4b2e-8987-46fcd55ee6e1"],
Cell[305340, 7561, 1180, 23, 228, "Output",ExpressionUUID->"5d856387-0b89-4d8c-9304-537fa9a1c94b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[306557, 7589, 760, 21, 52, "Input",ExpressionUUID->"eb929a0f-47b0-4997-b4e3-cc91dc756a8c"],
Cell[307320, 7612, 7935, 216, 244, "Output",ExpressionUUID->"c7d20650-d325-483c-9ff1-4c1d23add5f2"],
Cell[315258, 7830, 2019, 39, 408, "Output",ExpressionUUID->"92a0f4c1-536b-4d14-9345-14d26adae7c7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[317314, 7874, 4525, 126, 157, "Input",ExpressionUUID->"7dd3b454-00c0-47cc-abe6-528ed8031282"],
Cell[321842, 8002, 6852, 139, 239, "Output",ExpressionUUID->"5ca671db-bb76-4ebe-80ca-b285fe69c041"]
}, Open  ]],
Cell[CellGroupData[{
Cell[328731, 8146, 4506, 125, 241, "Input",ExpressionUUID->"1235b6b6-3604-4fd9-8795-4ef5740f1f66"],
Cell[333240, 8273, 496, 9, 79, "Output",ExpressionUUID->"cc02e950-2de3-4261-ba03-41157cbe8616"]
}, Open  ]],
Cell[CellGroupData[{
Cell[333773, 8287, 4343, 123, 241, "Input",ExpressionUUID->"98b14416-ed75-4c69-82c8-deefb5299c37"],
Cell[338119, 8412, 7128, 145, 207, "Output",ExpressionUUID->"4fa9194c-49d9-465e-8351-0f5d1abf2dca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[345284, 8562, 4425, 124, 241, "Input",ExpressionUUID->"053cb321-e9b2-48b1-988f-d2d20727bae4"],
Cell[349712, 8688, 7983, 168, 225, "Output",ExpressionUUID->"211ea6b3-976b-4aa5-a619-eadd566fd8f0"]
}, Open  ]],
Cell[357710, 8859, 748, 19, 30, "Input",ExpressionUUID->"3ada9aa2-b83b-47aa-b56a-ba2235419c4c"],
Cell[CellGroupData[{
Cell[358483, 8882, 1182, 26, 30, "Input",ExpressionUUID->"95d731c1-1f08-476b-adb9-31a29ccbf64f"],
Cell[359668, 8910, 12508, 238, 2586, "Output",ExpressionUUID->"931050f0-4870-4ecb-8317-06a459ab833e"]
}, Open  ]],
Cell[372191, 9151, 746, 20, 30, "Input",ExpressionUUID->"e9b4eecb-7b2a-438c-9403-c1cc2803324e"],
Cell[372940, 9173, 317, 8, 30, "Input",ExpressionUUID->"656ee56b-b083-430f-a5f9-3840076d73fe"],
Cell[373260, 9183, 152, 3, 30, "Input",ExpressionUUID->"c8205c2b-a90d-485d-9f2a-cdda2a7fcfad"]
}
]
*)


